When Old Facts Return: Re-Reads, Reverts, and the Limits of Temporal Memory

A memory system can retire an obsolete value and later restore it merely because the same old statement appears again. A re-read of an old source and a genuine revert can produce the same observed sequence of values while requiring opposite current answers. We study this ambiguity on 130 extractor-selected atomic transitions derived from software fixes. In the ordinary transition condition, identity-based temporal memory reaches 98.5% model-judged accuracy with zero observed errors under a literal stale-value proxy. Appending a verbatim re-read of the old statement reduces accuracy to 10.8% and raises the stale-value rate to 88.5%. A guard that refuses to reactivate a previously retired value restores accuracy to 97.7% and reduces that rate to 0.8% in this constructed re-read condition. The guard cannot also recognize a legitimate revert without additional change provenance. Two supporting studies examine exposing retired history to the answer model and supplying current source for changed behavior. An exploratory extraction study over 707 software fixes provides scope context, not a universal coverage estimate. The design implication is to distinguish an observation of a value from evidence that the value changed. Selected inputs, aggregate-only answer records, related-family judges and a post-failure guard evaluation limit the conclusions to the retained experiments.

==> anc/LICENSE.txt <==
Author-created research companion material is licensed under Creative Commons Attribution 4.0 International (CC BY 4.0): https://creativecommons.org/licenses/by/4.0/ . For attribution during anonymous review, use the manuscript title, "When Old Facts Return: Re-Reads, Reverts, and the Limits of Temporal Memory"; the identified author version supplies the author name after review.

This grant applies only to rights held by the submitting author. Public benchmark records, source-project identifiers and other third-party material retain their original rights and licenses. No rights to the unavailable proprietary memory engine are granted. The software and data are provided as research evidence without warranty; they do not certify current software behavior or operational safety.


==> anc/MANIFEST.json <==
{
  "format": 1,
  "files": {
    "data/annotation_pairs.json": {
      "sha256": "c9013d6218d8f41feab79c4627ac717d3a7406df145d2a95db290337501cf334",
      "bytes": 10582
    },
    "data/coverage_checkpoint.json": {
      "sha256": "bbaf8a33951aaec40afde0514c1523b13abc74ff69f75d3311ab90ebf5a4aecf",
      "bytes": 881
    },
    "data/dataset_references.json": {
      "sha256": "494a311529a7289a55e5910b99f0b0028acd4e1b8cf46efc18d9fb341a3f2109",
      "bytes": 595
    },
    "data/figure_values.json": {
      "sha256": "ea610d793fc08e53adcbf86d10de4825ddb54df2a85223b5e089a49827412e7e",
      "bytes": 408
    },
    "data/logic_scenarios.json": {
      "sha256": "fd590d440dc4dc23772e3fd8182f8eecaac2d61ac42220c5c49780e22ed24539",
      "bytes": 13694
    },
    "data/mechanism_results.csv": {
      "sha256": "fb4ab6317286c3c28f1cdb05d0eff68d97dd908cbb23491c14be6b86401adda3",
      "bytes": 331
    },
    "data/population.json": {
      "sha256": "368191668e8173b668860999e005259d2e679c8098cec711465affb4a0f3af14",
      "bytes": 68505
    },
    "data/recency_results.csv": {
      "sha256": "aaae5b453a57cf7988171c97364785edfb33b8e0d9a7cbf4262725b440506937",
      "bytes": 448
    },
    "data/scenarios.json": {
      "sha256": "fcd67b387dcdeab3b78818cf3fab294f9938ee97c08584ad54c1a93e3786183e",
      "bytes": 76598
    },
    "data/taxonomy_labels.json": {
      "sha256": "f01d0d3fca2852147ae867f5267da19f196f4ac2a99067e3ef9b1951b7f8e508",
      "bytes": 27256
    },
    "LICENSE.txt": {
      "sha256": "cfa1d5434782664eaa0a15a933d1f6c0320b938d557c2fed59a3513a450e3ee6",
      "bytes": 787
    },
    "policy_contract.py": {
      "sha256": "f5f785f22c2fc0da53008098ba4120d7854d368032e6760e92043e6ce196ba78",
      "bytes": 2946
    },
    "provenance.json": {
      "sha256": "8bf94ef5a1556042f419efc90d5ef497b8325817fe7f3480061425de4c9190ca",
      "bytes": 11478
    },
    "README.md": {
      "sha256": "5d97c58d80e1c0f327ad5f48cbd07585ef36d3898460027bebbcfae8b62b4af6",
      "bytes": 4102
    },
    "results/guard.txt": {
      "sha256": "18167cd61db8c7f96ce52b02c96183a464bedef181855874556a9f79aa765c6f",
      "bytes": 620
    },
    "results/history.txt": {
      "sha256": "b1293dda0f6e7395fd73f7a8236f348e2425e3076f376af975d9a640c5679557",
      "bytes": 393
    },
    "results/logic.txt": {
      "sha256": "ef6c6e921dee5cd81508dfc6b4df9539ad4f251b1e7aa534d7494fbc210cd30a",
      "bytes": 518
    },
    "results/ordinary.txt": {
      "sha256": "481e60bf6960d467c95d776f4b1903bea1462722e24b100d38c019f1167ffe99",
      "bytes": 944
    },
    "results/reread.txt": {
      "sha256": "fff37880a204d0e1d20424afcb7f8da98fb482266c262794501270682130aa25",
      "bytes": 778
    },
    "source_reference/answer_and_judge.py": {
      "sha256": "3e1e85cb899c08e8bdf0182d8e038cd7a940511448021a611b54d91ddc2151fc",
      "bytes": 3006
    },
    "source_reference/diag_taxonomy.py": {
      "sha256": "59cda604e8e6c7e34aaf644ce92f7ff96ff63d7f54e52e70c981183e178e4edb",
      "bytes": 5143
    },
    "source_reference/make_taxonomy_validation.py": {
      "sha256": "d4c4281a4c79329ee538e60799d7ce7079eaf354b3fbdf274a3c1aaa600350d1",
      "bytes": 2435
    },
    "source_reference/run_logic_staleness.py": {
      "sha256": "88c93fe5a63aba97335f81d82eed8405ad75c0f3ce4b5d3461dee0c83ef92b89",
      "bytes": 2726
    },
    "source_reference/run_paper3_recency.py": {
      "sha256": "2f61c5229ac543d1d362401eae866ac771ba437e578534a243b34cedc3eafcf1",
      "bytes": 4275
    },
    "source_reference/run_paper3_recency_adv.py": {
      "sha256": "8cb75532cf5d8bf59a5afdfe0963b6718626fff68a5ca71084b46ee98b973c79",
      "bytes": 3224
    },
    "source_reference/run_repo_ceiling_full.py": {
      "sha256": "aa53949a4137b1491972a36eada1d8688c6da5af38b246c1f3c4ac8ff6b03c0c",
      "bytes": 6647
    },
    "source_reference/run_temporal_explanations_validate.py": {
      "sha256": "11620176df8edccb5faf831170efb932d2837bd8be7f6b6fa04a924869c3347b",
      "bytes": 2014
    },
    "source_reference/score_taxonomy_validation.py": {
      "sha256": "0fd0af71580ce4ab13b25252f130875531e9db5bb325faef291cfc05c1ccf151",
      "bytes": 2460
    },
    "source_reference/scoring.py": {
      "sha256": "be6ac4c1cb1c8ab443e402265267fa34736f8cc8893c57c0693a91b1e37b4a26",
      "bytes": 6019
    },
    "source_reference/swe_longitudinal_benchmark.py": {
      "sha256": "9a55f38a5665e97cfe7b1a0856fa471146965060bfe947c8b3355461c278486b",
      "bytes": 12676
    },
    "source_reference/synth_logic_change.py": {
      "sha256": "20cab800391df5173c62297d116b18230112a39cccbeb1dd167f904a3ec0e656",
      "bytes": 2789
    },
    "verify.py": {
      "sha256": "3ddeaf3e2222f080bae7b5559b6e97077622bc51d9687152010bb3469ab9de0c",
      "bytes": 6114
    }
  }
}


==> anc/README.md <==
# When Old Facts Return: research companion

Run `python -B verify.py` with Python 3.10 or later. Only the standard library is needed. No network request, embedding, reader call or judge call is made. Run `python -B policy_contract.py` for the separately labelled policy illustration.

## What is reproducible here

- Membership: the pinned 707-ID union, 130 accepted cached scenarios, and 577 declined IDs.
- Taxonomy: all 577 saved model labels, the exact seeded 82-item stratified sample, the paired author labels, 32 agreements and kappa 0.144.
- Candidate coverage: the checkpoint's 576 applied and 38 candidate-covered fixes, its per-repository sums and emitted-event counts. These are not task-success or precision measurements.
- Aggregate answer results: the exact recency, re-read, guard, historical-context and synthetic-context table values, checked against excerpts of the retained stdout logs. The previously omitted guard attempted count is restored as 129 from its log; no accuracy or stale-error rate was changed.
- Policy illustration: re-read/revert observational ambiguity, blocking a retired observation, trusted reactivation, multiple keys and the documented limitations of the stale-value substring proxy.

## Limits

The paper evaluates rendered, model-extracted statements, not raw repository reasoning. `scenarios.json` is the retained cache, including its original fields. In particular, `fixed_commit` can contain environment-setup metadata; it is not an authenticated patch-commit identifier. No checkout should rely on it.

The 82-item review was recorded as the study author's own annotation. The model label was visible, issue and patch excerpts were truncated, and rare categories were oversampled. It is not independent human validation. The full patches and author-identifying annotation worksheet are not redistributed; the paired labels and public issue IDs suffice to recompute agreement.

Per-answer model responses and judge receipts were not retained in this export. Model weights/runtime digests were not fully preserved. Aggregate consistency is not independent rejudging, a paired significance analysis or a complete live reproduction. Table rates preserve the historical four-decimal then three-decimal reporting path.

`source_reference/` contains selected July 1 code snapshots. Their source hashes are recorded, but the snapshot postdates some runs and does not prove exact execution identity. Introductory narrative was removed and product-name strings blinded; scientific statements are not established by historic comments. Proprietary engine imports and some evaluation helpers are absent, so these reference scripts are not the offline entry point. Do not invoke them expecting a complete live run.

`policy_contract.py` is a new minimal specification used to check the manuscript's rule and counterexample. It is not the original engine and its tests are not additional language-model benchmark results. The synthetic logic scenarios are a deterministic export of the included generator with n=40, seed=0.

The ordinary accepted-transition setting overlaps with an earlier software-memory study cited by the manuscript. The present paper focuses on new recency conditions, the re-read failure/guard, consumer-context interventions and declined-set scope. Do not pool these populations or count baseline reuse as replication.

## Provenance and data rights

`MANIFEST.json` binds all package files. `provenance.json` records original source hashes and transformations. `dataset_references.json` gives the exact upstream file hashes and acquisition references. The original SWE-bench datasets and source repositories retain their licenses and attribution; no full issue/patch corpus or proprietary engine is included. Public issue IDs link the derived cache to its sources.

AI assistants helped prepare manuscript text, analysis/evaluation code and artifact checks under author direction. The author is responsible for the submitted claims and files. This package deliberately makes no independent-human-validation or held-out-generalization claim.


==> anc/data/annotation_pairs.json <==
[
  {
    "ordinal": 1,
    "id": "sphinx-doc__sphinx-8265",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 2,
    "id": "sympy__sympy-16281",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 3,
    "id": "psf__requests-1921",
    "model": "value-change",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 4,
    "id": "django__django-13344",
    "model": "other",
    "author": "structural-refactor"
  },
  {
    "ordinal": 5,
    "id": "django__django-15851",
    "model": "structural-refactor",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 6,
    "id": "django__django-15731",
    "model": "logic-control-flow",
    "author": "structural-refactor"
  },
  {
    "ordinal": 7,
    "id": "pytest-dev__pytest-5787",
    "model": "logic-control-flow",
    "author": "structural-refactor"
  },
  {
    "ordinal": 8,
    "id": "django__django-12304",
    "model": "other",
    "author": "structural-refactor"
  },
  {
    "ordinal": 9,
    "id": "sphinx-doc__sphinx-8721",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 10,
    "id": "django__django-11885",
    "model": "other",
    "author": "structural-refactor"
  },
  {
    "ordinal": 11,
    "id": "django__django-15103",
    "model": "structural-refactor",
    "author": "structural-refactor"
  },
  {
    "ordinal": 12,
    "id": "psf__requests-2317",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 13,
    "id": "sympy__sympy-13878",
    "model": "structural-refactor",
    "author": "structural-refactor"
  },
  {
    "ordinal": 14,
    "id": "django__django-12155",
    "model": "logic-control-flow",
    "author": "structural-refactor"
  },
  {
    "ordinal": 15,
    "id": "django__django-15525",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 16,
    "id": "sphinx-doc__sphinx-8627",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 17,
    "id": "django__django-11066",
    "model": "identity-rename",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 18,
    "id": "scikit-learn__scikit-learn-14141",
    "model": "other",
    "author": "value-change"
  },
  {
    "ordinal": 19,
    "id": "django__django-12915",
    "model": "logic-control-flow",
    "author": "structural-refactor"
  },
  {
    "ordinal": 20,
    "id": "sympy__sympy-15011",
    "model": "structural-refactor",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 21,
    "id": "pylint-dev__pylint-7080",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 22,
    "id": "scikit-learn__scikit-learn-12471",
    "model": "structural-refactor",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 23,
    "id": "django__django-13195",
    "model": "structural-refactor",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 24,
    "id": "django__django-12113",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 25,
    "id": "sphinx-doc__sphinx-7440",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 26,
    "id": "django__django-11790",
    "model": "structural-refactor",
    "author": "structural-refactor"
  },
  {
    "ordinal": 27,
    "id": "pydata__xarray-2905",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 28,
    "id": "sympy__sympy-16886",
    "model": "value-change",
    "author": "value-change"
  },
  {
    "ordinal": 29,
    "id": "sympy__sympy-19040",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 30,
    "id": "django__django-10554",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 31,
    "id": "django__django-13810",
    "model": "structural-refactor",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 32,
    "id": "sphinx-doc__sphinx-9602",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 33,
    "id": "django__django-12983",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 34,
    "id": "django__django-13512",
    "model": "structural-refactor",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 35,
    "id": "django__django-11163",
    "model": "structural-refactor",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 36,
    "id": "pylint-dev__pylint-4551",
    "model": "structural-refactor",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 37,
    "id": "django__django-15554",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 38,
    "id": "pallets__flask-4992",
    "model": "structural-refactor",
    "author": "structural-refactor"
  },
  {
    "ordinal": 39,
    "id": "pytest-dev__pytest-6202",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 40,
    "id": "django__django-11797",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 41,
    "id": "astropy__astropy-14508",
    "model": "structural-refactor",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 42,
    "id": "pytest-dev__pytest-5227",
    "model": "value-change",
    "author": "value-change"
  },
  {
    "ordinal": 43,
    "id": "mwaskom__seaborn-3190",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 44,
    "id": "django__django-11138",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 45,
    "id": "scikit-learn__scikit-learn-15535",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 46,
    "id": "scikit-learn__scikit-learn-13497",
    "model": "structural-refactor",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 47,
    "id": "django__django-13321",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 48,
    "id": "django__django-14493",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 49,
    "id": "sympy__sympy-13177",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 50,
    "id": "sympy__sympy-23950",
    "model": "value-change",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 51,
    "id": "django__django-15202",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 52,
    "id": "django__django-15380",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 53,
    "id": "pydata__xarray-6721",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 54,
    "id": "django__django-14752",
    "model": "structural-refactor",
    "author": "structural-refactor"
  },
  {
    "ordinal": 55,
    "id": "sphinx-doc__sphinx-8035",
    "model": "structural-refactor",
    "author": "structural-refactor"
  },
  {
    "ordinal": 56,
    "id": "pytest-dev__pytest-5631",
    "model": "structural-refactor",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 57,
    "id": "django__django-12856",
    "model": "structural-refactor",
    "author": "structural-refactor"
  },
  {
    "ordinal": 58,
    "id": "sphinx-doc__sphinx-9658",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 59,
    "id": "sympy__sympy-21627",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 60,
    "id": "django__django-11740",
    "model": "structural-refactor",
    "author": "structural-refactor"
  },
  {
    "ordinal": 61,
    "id": "scikit-learn__scikit-learn-13439",
    "model": "structural-refactor",
    "author": "structural-refactor"
  },
  {
    "ordinal": 62,
    "id": "django__django-16315",
    "model": "structural-refactor",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 63,
    "id": "sphinx-doc__sphinx-8801",
    "model": "structural-refactor",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 64,
    "id": "sympy__sympy-13471",
    "model": "value-change",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 65,
    "id": "matplotlib__matplotlib-26342",
    "model": "other",
    "author": "structural-refactor"
  },
  {
    "ordinal": 66,
    "id": "django__django-11001",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 67,
    "id": "scikit-learn__scikit-learn-10844",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 68,
    "id": "django__django-16642",
    "model": "structural-refactor",
    "author": "value-change"
  },
  {
    "ordinal": 69,
    "id": "pytest-dev__pytest-7490",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 70,
    "id": "pytest-dev__pytest-8365",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 71,
    "id": "django__django-14608",
    "model": "structural-refactor",
    "author": "value-change"
  },
  {
    "ordinal": 72,
    "id": "sympy__sympy-13043",
    "model": "other",
    "author": "structural-refactor"
  },
  {
    "ordinal": 73,
    "id": "django__django-16229",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 74,
    "id": "django__django-15695",
    "model": "other",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 75,
    "id": "django__django-13807",
    "model": "structural-refactor",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 76,
    "id": "matplotlib__matplotlib-25442",
    "model": "logic-control-flow",
    "author": "structural-refactor"
  },
  {
    "ordinal": 77,
    "id": "pytest-dev__pytest-6116",
    "model": "other",
    "author": "structural-refactor"
  },
  {
    "ordinal": 78,
    "id": "django__django-11749",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 79,
    "id": "sympy__sympy-14774",
    "model": "value-change",
    "author": "value-change"
  },
  {
    "ordinal": 80,
    "id": "django__django-16595",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 81,
    "id": "matplotlib__matplotlib-22871",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  },
  {
    "ordinal": 82,
    "id": "psf__requests-1142",
    "model": "logic-control-flow",
    "author": "logic-control-flow"
  }
]


==> anc/data/coverage_checkpoint.json <==
{
  "done_repos": 12,
  "total_repos": 12,
  "applied": 576,
  "recovered": 38,
  "rate": 0.066,
  "kinds": {
    "arity": 41,
    "params": 49,
    "return_type": 9,
    "value": 7
  },
  "recovered_by_repo": {
    "pallets/flask": 1,
    "pydata/xarray": 4,
    "astropy/astropy": 2,
    "pytest-dev/pytest": 2,
    "scikit-learn/scikit-learn": 3,
    "matplotlib/matplotlib": 1,
    "sphinx-doc/sphinx": 7,
    "sympy/sympy": 6,
    "django/django": 12
  },
  "applied_by_repo": {
    "pallets/flask": 4,
    "mwaskom/seaborn": 5,
    "psf/requests": 11,
    "pylint-dev/pylint": 11,
    "pydata/xarray": 21,
    "astropy/astropy": 22,
    "pytest-dev/pytest": 27,
    "scikit-learn/scikit-learn": 35,
    "matplotlib/matplotlib": 41,
    "sphinx-doc/sphinx": 45,
    "sympy/sympy": 105,
    "django/django": 249
  },
  "repos_failed": []
}

==> anc/data/dataset_references.json <==
{
  "swebench_lite": {
    "url": "https://datasets-server.huggingface.co/rows?dataset=princeton-nlp/SWE-bench_Lite&split=test",
    "filename": "swebench_lite.json",
    "sha256": "b1207d937725bbcbdde751cd1bbba6b72d6d27851a0a092ead1aa4dbf9c1df90",
    "bytes": 3730510,
    "rows": 300
  },
  "swebench_verified": {
    "url": "https://datasets-server.huggingface.co/rows?dataset=princeton-nlp/SWE-bench_Verified&split=test",
    "filename": "swebench_verified.json",
    "sha256": "00bea439d011d75a53c2cbab375351614f7bfebb11a7ba431c01a7eda0d7c2b6",
    "bytes": 8161977,
    "rows": 500
  }
}


==> anc/data/figure_values.json <==
[
  {
    "condition": "Naive RAG",
    "accuracy": "0.531",
    "stale_error": "0.469"
  },
  {
    "condition": "Global recency sort",
    "accuracy": "0.069",
    "stale_error": "0.739"
  },
  {
    "condition": "Temporal ledger guard off",
    "accuracy": "0.108",
    "stale_error": "0.885"
  },
  {
    "condition": "Temporal ledger guard on",
    "accuracy": "0.977",
    "stale_error": "0.008"
  }
]


==> anc/data/logic_scenarios.json <==
[
  {
    "func": "classify0",
    "cached_summary": "The function `classify0` labels x as 'high' when x exceeds 1000; otherwise 'low'.",
    "current_code": "def classify0(x):\n    return 'high' if x > 2000 else 'low'",
    "question": "In the current code, above what value of x does classify0 return 'high'?",
    "gold": "2000",
    "stale": "1000"
  },
  {
    "func": "combine1",
    "cached_summary": "The function `combine1` adds a and b and returns the result.",
    "current_code": "def combine1(a, b):\n    return a * b",
    "question": "In the current code, what operation does combine1 apply to a and b?",
    "gold": "multiplies",
    "stale": "adds"
  },
  {
    "func": "bucket2",
    "cached_summary": "The function `bucket2` labels n as 'big' when n exceeds 1000; otherwise 'small'.",
    "current_code": "def bucket2(n):\n    return 'big' if n > 10 else 'small'",
    "question": "In the current code, above what value of n does bucket2 return 'big'?",
    "gold": "10",
    "stale": "1000"
  },
  {
    "func": "combine3",
    "cached_summary": "The function `combine3` subtracts a and b and returns the result.",
    "current_code": "def combine3(a, b):\n    return a + b",
    "question": "In the current code, what operation does combine3 apply to a and b?",
    "gold": "adds",
    "stale": "subtracts"
  },
  {
    "func": "rank4",
    "cached_summary": "The function `rank4` labels score as 'top' when score exceeds 250; otherwise 'rest'.",
    "current_code": "def rank4(score):\n    return 'top' if score > 2000 else 'rest'",
    "question": "In the current code, above what value of score does rank4 return 'top'?",
    "gold": "2000",
    "stale": "250"
  },
  {
    "func": "combine5",
    "cached_summary": "The function `combine5` multiplies a and b and returns the result.",
    "current_code": "def combine5(a, b):\n    return a - b",
    "question": "In the current code, what operation does combine5 apply to a and b?",
    "gold": "subtracts",
    "stale": "multiplies"
  },
  {
    "func": "grade6",
    "cached_summary": "The function `grade6` labels pts as 'pass' when pts exceeds 2000; otherwise 'fail'.",
    "current_code": "def grade6(pts):\n    return 'pass' if pts > 100 else 'fail'",
    "question": "In the current code, above what value of pts does grade6 return 'pass'?",
    "gold": "100",
    "stale": "2000"
  },
  {
    "func": "combine7",
    "cached_summary": "The function `combine7` multiplies a and b and returns the result.",
    "current_code": "def combine7(a, b):\n    return a // b",
    "question": "In the current code, what operation does combine7 apply to a and b?",
    "gold": "integer-divides",
    "stale": "multiplies"
  },
  {
    "func": "tier8",
    "cached_summary": "The function `tier8` labels amount as 'gold' when amount exceeds 250; otherwise 'basic'.",
    "current_code": "def tier8(amount):\n    return 'gold' if amount > 100 else 'basic'",
    "question": "In the current code, above what value of amount does tier8 return 'gold'?",
    "gold": "100",
    "stale": "250"
  },
  {
    "func": "combine9",
    "cached_summary": "The function `combine9` adds a and b and returns the result.",
    "current_code": "def combine9(a, b):\n    return a * b",
    "question": "In the current code, what operation does combine9 apply to a and b?",
    "gold": "multiplies",
    "stale": "adds"
  },
  {
    "func": "level10",
    "cached_summary": "The function `level10` labels load as 'critical' when load exceeds 500; otherwise 'normal'.",
    "current_code": "def level10(load):\n    return 'critical' if load > 250 else 'normal'",
    "question": "In the current code, above what value of load does level10 return 'critical'?",
    "gold": "250",
    "stale": "500"
  },
  {
    "func": "combine11",
    "cached_summary": "The function `combine11` subtracts a and b and returns the result.",
    "current_code": "def combine11(a, b):\n    return a + b",
    "question": "In the current code, what operation does combine11 apply to a and b?",
    "gold": "adds",
    "stale": "subtracts"
  },
  {
    "func": "flag12",
    "cached_summary": "The function `flag12` labels age as 'senior' when age exceeds 100; otherwise 'junior'.",
    "current_code": "def flag12(age):\n    return 'senior' if age > 250 else 'junior'",
    "question": "In the current code, above what value of age does flag12 return 'senior'?",
    "gold": "250",
    "stale": "100"
  },
  {
    "func": "combine13",
    "cached_summary": "The function `combine13` multiplies a and b and returns the result.",
    "current_code": "def combine13(a, b):\n    return a - b",
    "question": "In the current code, what operation does combine13 apply to a and b?",
    "gold": "subtracts",
    "stale": "multiplies"
  },
  {
    "func": "band14",
    "cached_summary": "The function `band14` labels rate as 'premium' when rate exceeds 50; otherwise 'standard'.",
    "current_code": "def band14(rate):\n    return 'premium' if rate > 2000 else 'standard'",
    "question": "In the current code, above what value of rate does band14 return 'premium'?",
    "gold": "2000",
    "stale": "50"
  },
  {
    "func": "combine15",
    "cached_summary": "The function `combine15` multiplies a and b and returns the result.",
    "current_code": "def combine15(a, b):\n    return a // b",
    "question": "In the current code, what operation does combine15 apply to a and b?",
    "gold": "integer-divides",
    "stale": "multiplies"
  },
  {
    "func": "classify16",
    "cached_summary": "The function `classify16` labels x as 'high' when x exceeds 50; otherwise 'low'.",
    "current_code": "def classify16(x):\n    return 'high' if x > 1000 else 'low'",
    "question": "In the current code, above what value of x does classify16 return 'high'?",
    "gold": "1000",
    "stale": "50"
  },
  {
    "func": "combine17",
    "cached_summary": "The function `combine17` adds a and b and returns the result.",
    "current_code": "def combine17(a, b):\n    return a * b",
    "question": "In the current code, what operation does combine17 apply to a and b?",
    "gold": "multiplies",
    "stale": "adds"
  },
  {
    "func": "bucket18",
    "cached_summary": "The function `bucket18` labels n as 'big' when n exceeds 25; otherwise 'small'.",
    "current_code": "def bucket18(n):\n    return 'big' if n > 250 else 'small'",
    "question": "In the current code, above what value of n does bucket18 return 'big'?",
    "gold": "250",
    "stale": "25"
  },
  {
    "func": "combine19",
    "cached_summary": "The function `combine19` subtracts a and b and returns the result.",
    "current_code": "def combine19(a, b):\n    return a + b",
    "question": "In the current code, what operation does combine19 apply to a and b?",
    "gold": "adds",
    "stale": "subtracts"
  },
  {
    "func": "rank20",
    "cached_summary": "The function `rank20` labels score as 'top' when score exceeds 250; otherwise 'rest'.",
    "current_code": "def rank20(score):\n    return 'top' if score > 2000 else 'rest'",
    "question": "In the current code, above what value of score does rank20 return 'top'?",
    "gold": "2000",
    "stale": "250"
  },
  {
    "func": "combine21",
    "cached_summary": "The function `combine21` multiplies a and b and returns the result.",
    "current_code": "def combine21(a, b):\n    return a - b",
    "question": "In the current code, what operation does combine21 apply to a and b?",
    "gold": "subtracts",
    "stale": "multiplies"
  },
  {
    "func": "grade22",
    "cached_summary": "The function `grade22` labels pts as 'pass' when pts exceeds 50; otherwise 'fail'.",
    "current_code": "def grade22(pts):\n    return 'pass' if pts > 2000 else 'fail'",
    "question": "In the current code, above what value of pts does grade22 return 'pass'?",
    "gold": "2000",
    "stale": "50"
  },
  {
    "func": "combine23",
    "cached_summary": "The function `combine23` multiplies a and b and returns the result.",
    "current_code": "def combine23(a, b):\n    return a // b",
    "question": "In the current code, what operation does combine23 apply to a and b?",
    "gold": "integer-divides",
    "stale": "multiplies"
  },
  {
    "func": "tier24",
    "cached_summary": "The function `tier24` labels amount as 'gold' when amount exceeds 25; otherwise 'basic'.",
    "current_code": "def tier24(amount):\n    return 'gold' if amount > 500 else 'basic'",
    "question": "In the current code, above what value of amount does tier24 return 'gold'?",
    "gold": "500",
    "stale": "25"
  },
  {
    "func": "combine25",
    "cached_summary": "The function `combine25` adds a and b and returns the result.",
    "current_code": "def combine25(a, b):\n    return a * b",
    "question": "In the current code, what operation does combine25 apply to a and b?",
    "gold": "multiplies",
    "stale": "adds"
  },
  {
    "func": "level26",
    "cached_summary": "The function `level26` labels load as 'critical' when load exceeds 25; otherwise 'normal'.",
    "current_code": "def level26(load):\n    return 'critical' if load > 1000 else 'normal'",
    "question": "In the current code, above what value of load does level26 return 'critical'?",
    "gold": "1000",
    "stale": "25"
  },
  {
    "func": "combine27",
    "cached_summary": "The function `combine27` subtracts a and b and returns the result.",
    "current_code": "def combine27(a, b):\n    return a + b",
    "question": "In the current code, what operation does combine27 apply to a and b?",
    "gold": "adds",
    "stale": "subtracts"
  },
  {
    "func": "flag28",
    "cached_summary": "The function `flag28` labels age as 'senior' when age exceeds 500; otherwise 'junior'.",
    "current_code": "def flag28(age):\n    return 'senior' if age > 100 else 'junior'",
    "question": "In the current code, above what value of age does flag28 return 'senior'?",
    "gold": "100",
    "stale": "500"
  },
  {
    "func": "combine29",
    "cached_summary": "The function `combine29` multiplies a and b and returns the result.",
    "current_code": "def combine29(a, b):\n    return a - b",
    "question": "In the current code, what operation does combine29 apply to a and b?",
    "gold": "subtracts",
    "stale": "multiplies"
  },
  {
    "func": "band30",
    "cached_summary": "The function `band30` labels rate as 'premium' when rate exceeds 25; otherwise 'standard'.",
    "current_code": "def band30(rate):\n    return 'premium' if rate > 50 else 'standard'",
    "question": "In the current code, above what value of rate does band30 return 'premium'?",
    "gold": "50",
    "stale": "25"
  },
  {
    "func": "combine31",
    "cached_summary": "The function `combine31` multiplies a and b and returns the result.",
    "current_code": "def combine31(a, b):\n    return a // b",
    "question": "In the current code, what operation does combine31 apply to a and b?",
    "gold": "integer-divides",
    "stale": "multiplies"
  },
  {
    "func": "classify32",
    "cached_summary": "The function `classify32` labels x as 'high' when x exceeds 1000; otherwise 'low'.",
    "current_code": "def classify32(x):\n    return 'high' if x > 50 else 'low'",
    "question": "In the current code, above what value of x does classify32 return 'high'?",
    "gold": "50",
    "stale": "1000"
  },
  {
    "func": "combine33",
    "cached_summary": "The function `combine33` adds a and b and returns the result.",
    "current_code": "def combine33(a, b):\n    return a * b",
    "question": "In the current code, what operation does combine33 apply to a and b?",
    "gold": "multiplies",
    "stale": "adds"
  },
  {
    "func": "bucket34",
    "cached_summary": "The function `bucket34` labels n as 'big' when n exceeds 100; otherwise 'small'.",
    "current_code": "def bucket34(n):\n    return 'big' if n > 250 else 'small'",
    "question": "In the current code, above what value of n does bucket34 return 'big'?",
    "gold": "250",
    "stale": "100"
  },
  {
    "func": "combine35",
    "cached_summary": "The function `combine35` subtracts a and b and returns the result.",
    "current_code": "def combine35(a, b):\n    return a + b",
    "question": "In the current code, what operation does combine35 apply to a and b?",
    "gold": "adds",
    "stale": "subtracts"
  },
  {
    "func": "rank36",
    "cached_summary": "The function `rank36` labels score as 'top' when score exceeds 2000; otherwise 'rest'.",
    "current_code": "def rank36(score):\n    return 'top' if score > 100 else 'rest'",
    "question": "In the current code, above what value of score does rank36 return 'top'?",
    "gold": "100",
    "stale": "2000"
  },
  {
    "func": "combine37",
    "cached_summary": "The function `combine37` multiplies a and b and returns the result.",
    "current_code": "def combine37(a, b):\n    return a - b",
    "question": "In the current code, what operation does combine37 apply to a and b?",
    "gold": "subtracts",
    "stale": "multiplies"
  },
  {
    "func": "grade38",
    "cached_summary": "The function `grade38` labels pts as 'pass' when pts exceeds 250; otherwise 'fail'.",
    "current_code": "def grade38(pts):\n    return 'pass' if pts > 10 else 'fail'",
    "question": "In the current code, above what value of pts does grade38 return 'pass'?",
    "gold": "10",
    "stale": "250"
  },
  {
    "func": "combine39",
    "cached_summary": "The function `combine39` multiplies a and b and returns the result.",
    "current_code": "def combine39(a, b):\n    return a // b",
    "question": "In the current code, what operation does combine39 apply to a and b?",
    "gold": "integer-divides",
    "stale": "multiplies"
  }
]


==> anc/data/mechanism_results.csv <==
study,condition,n,accuracy,stale_error,evidence_status
logic,Stale summary only,40,0.000,0.475,synthetic
logic,Current source only,40,0.975,0.000,synthetic
logic,Current source plus warning,40,1.000,0.000,synthetic
history,Active value only,130,0.954,0.008,controlled
history,Active plus retired history,130,0.846,0.146,controlled


==> anc/data/population.json <==
[
  {
    "id": "astropy__astropy-12907",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-13033",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-13236",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-13398",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-13453",
    "repo": "astropy/astropy",
    "accepted": true
  },
  {
    "id": "astropy__astropy-13579",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-13977",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-14096",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-14182",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-14309",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-14365",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-14369",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-14508",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-14539",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-14598",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-14995",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-6938",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-7166",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-7336",
    "repo": "astropy/astropy",
    "accepted": true
  },
  {
    "id": "astropy__astropy-7606",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-7671",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-7746",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-8707",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "astropy__astropy-8872",
    "repo": "astropy/astropy",
    "accepted": false
  },
  {
    "id": "django__django-10097",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-10554",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-10880",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-10914",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-10924",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-10973",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-10999",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11001",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11019",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11039",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11049",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-11066",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11087",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11095",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-11099",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11119",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-11133",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-11138",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11141",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11149",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11163",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11179",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11206",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11211",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11239",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11265",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11276",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-11283",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11292",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11299",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11333",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-11400",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11422",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11433",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11451",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11477",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11490",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11532",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11551",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11555",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11564",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11583",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11603",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11620",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-11630",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11728",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11734",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11740",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11742",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11749",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11790",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11797",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11815",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-11820",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11848",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11880",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11885",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11905",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11910",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11951",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11964",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-11999",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12039",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12050",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-12113",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12125",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12143",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12155",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12184",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12193",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12209",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12262",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-12273",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12276",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12284",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12286",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-12304",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12308",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-12325",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-12406",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-12419",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-12453",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12470",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-12497",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12589",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12663",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12700",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12708",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-12713",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12741",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12747",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12754",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12774",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12856",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12858",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12908",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12915",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12965",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-12983",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13012",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13023",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13028",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13033",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13089",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13109",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13112",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-13121",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13128",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-13158",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13195",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13212",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13220",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13230",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-13265",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13279",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13297",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13315",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13321",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13343",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13344",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13346",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13363",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13401",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13406",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13410",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13417",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-13447",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13448",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-13449",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13512",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13513",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-13516",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13551",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13568",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13569",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13590",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13658",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13660",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13670",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-13710",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-13741",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-13757",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13768",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13786",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13794",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-13807",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13809",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-13810",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13820",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13821",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-13837",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-13925",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-13933",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-13964",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14007",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14011",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14016",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14017",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14034",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-14053",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14089",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-14122",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14140",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14155",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14170",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14238",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-14311",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14315",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14349",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14351",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14373",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-14376",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14382",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-14404",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14411",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14434",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14493",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14500",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14534",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14539",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14559",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14580",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14608",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14631",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14667",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14672",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-14725",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14730",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14752",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14765",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14771",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14787",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14792",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14855",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14915",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14997",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-14999",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15022",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-15037",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-15061",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15098",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15103",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15104",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15127",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15128",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15161",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15202",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15213",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15252",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15268",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15277",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15278",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15280",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15315",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15320",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15347",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15368",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15375",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15380",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15382",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15388",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15400",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15467",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15498",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15499",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-15503",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-15525",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15554",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15561",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15563",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15569",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-15572",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15629",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15695",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15731",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15732",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15738",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15741",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-15781",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15789",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15790",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15814",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15819",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15851",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15863",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-15902",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-15916",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15930",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15957",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15973",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15987",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-15996",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16032",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16041",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-16046",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16082",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16100",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16116",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16136",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16139",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-16145",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16229",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16255",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16256",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16263",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16315",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16333",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16379",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16400",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16408",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16429",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-16454",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16485",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-16493",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16502",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16527",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16560",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16569",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16595",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16612",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16631",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16642",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16661",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16662",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16667",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-16801",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16816",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16819",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16820",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16873",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16877",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16899",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16901",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16910",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16938",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-16950",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-17029",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-17051",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-17084",
    "repo": "django/django",
    "accepted": true
  },
  {
    "id": "django__django-17087",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-7530",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "django__django-9296",
    "repo": "django/django",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-13989",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-14623",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-18869",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-20488",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-20676",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-20826",
    "repo": "matplotlib/matplotlib",
    "accepted": true
  },
  {
    "id": "matplotlib__matplotlib-20859",
    "repo": "matplotlib/matplotlib",
    "accepted": true
  },
  {
    "id": "matplotlib__matplotlib-21568",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-22711",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-22719",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-22835",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-22865",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-22871",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-23299",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-23314",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-23412",
    "repo": "matplotlib/matplotlib",
    "accepted": true
  },
  {
    "id": "matplotlib__matplotlib-23476",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-23562",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-23563",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-23913",
    "repo": "matplotlib/matplotlib",
    "accepted": true
  },
  {
    "id": "matplotlib__matplotlib-23964",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-23987",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-24026",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-24149",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-24177",
    "repo": "matplotlib/matplotlib",
    "accepted": true
  },
  {
    "id": "matplotlib__matplotlib-24265",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-24334",
    "repo": "matplotlib/matplotlib",
    "accepted": true
  },
  {
    "id": "matplotlib__matplotlib-24570",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-24627",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-24637",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-24870",
    "repo": "matplotlib/matplotlib",
    "accepted": true
  },
  {
    "id": "matplotlib__matplotlib-24970",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-25079",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-25122",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-25287",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-25311",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-25332",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-25433",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-25442",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-25479",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-25498",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-25775",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-25960",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-26011",
    "repo": "matplotlib/matplotlib",
    "accepted": true
  },
  {
    "id": "matplotlib__matplotlib-26020",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-26113",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-26208",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-26291",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-26342",
    "repo": "matplotlib/matplotlib",
    "accepted": false
  },
  {
    "id": "matplotlib__matplotlib-26466",
    "repo": "matplotlib/matplotlib",
    "accepted": true
  },
  {
    "id": "mwaskom__seaborn-2848",
    "repo": "mwaskom/seaborn",
    "accepted": false
  },
  {
    "id": "mwaskom__seaborn-3010",
    "repo": "mwaskom/seaborn",
    "accepted": false
  },
  {
    "id": "mwaskom__seaborn-3069",
    "repo": "mwaskom/seaborn",
    "accepted": true
  },
  {
    "id": "mwaskom__seaborn-3187",
    "repo": "mwaskom/seaborn",
    "accepted": false
  },
  {
    "id": "mwaskom__seaborn-3190",
    "repo": "mwaskom/seaborn",
    "accepted": false
  },
  {
    "id": "mwaskom__seaborn-3407",
    "repo": "mwaskom/seaborn",
    "accepted": false
  },
  {
    "id": "pallets__flask-4045",
    "repo": "pallets/flask",
    "accepted": false
  },
  {
    "id": "pallets__flask-4992",
    "repo": "pallets/flask",
    "accepted": false
  },
  {
    "id": "pallets__flask-5014",
    "repo": "pallets/flask",
    "accepted": false
  },
  {
    "id": "pallets__flask-5063",
    "repo": "pallets/flask",
    "accepted": false
  },
  {
    "id": "psf__requests-1142",
    "repo": "psf/requests",
    "accepted": false
  },
  {
    "id": "psf__requests-1724",
    "repo": "psf/requests",
    "accepted": false
  },
  {
    "id": "psf__requests-1766",
    "repo": "psf/requests",
    "accepted": false
  },
  {
    "id": "psf__requests-1921",
    "repo": "psf/requests",
    "accepted": false
  },
  {
    "id": "psf__requests-1963",
    "repo": "psf/requests",
    "accepted": true
  },
  {
    "id": "psf__requests-2148",
    "repo": "psf/requests",
    "accepted": false
  },
  {
    "id": "psf__requests-2317",
    "repo": "psf/requests",
    "accepted": false
  },
  {
    "id": "psf__requests-2674",
    "repo": "psf/requests",
    "accepted": false
  },
  {
    "id": "psf__requests-2931",
    "repo": "psf/requests",
    "accepted": false
  },
  {
    "id": "psf__requests-3362",
    "repo": "psf/requests",
    "accepted": false
  },
  {
    "id": "psf__requests-5414",
    "repo": "psf/requests",
    "accepted": false
  },
  {
    "id": "psf__requests-6028",
    "repo": "psf/requests",
    "accepted": false
  },
  {
    "id": "psf__requests-863",
    "repo": "psf/requests",
    "accepted": true
  },
  {
    "id": "pydata__xarray-2905",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-3095",
    "repo": "pydata/xarray",
    "accepted": true
  },
  {
    "id": "pydata__xarray-3151",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-3305",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-3364",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-3677",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-3993",
    "repo": "pydata/xarray",
    "accepted": true
  },
  {
    "id": "pydata__xarray-4075",
    "repo": "pydata/xarray",
    "accepted": true
  },
  {
    "id": "pydata__xarray-4094",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-4248",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-4356",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-4493",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-4629",
    "repo": "pydata/xarray",
    "accepted": true
  },
  {
    "id": "pydata__xarray-4687",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-4695",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-4966",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-5131",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-6461",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-6599",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-6721",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-6744",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-6938",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-6992",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-7229",
    "repo": "pydata/xarray",
    "accepted": true
  },
  {
    "id": "pydata__xarray-7233",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pydata__xarray-7393",
    "repo": "pydata/xarray",
    "accepted": false
  },
  {
    "id": "pylint-dev__pylint-4551",
    "repo": "pylint-dev/pylint",
    "accepted": false
  },
  {
    "id": "pylint-dev__pylint-4604",
    "repo": "pylint-dev/pylint",
    "accepted": false
  },
  {
    "id": "pylint-dev__pylint-4661",
    "repo": "pylint-dev/pylint",
    "accepted": false
  },
  {
    "id": "pylint-dev__pylint-4970",
    "repo": "pylint-dev/pylint",
    "accepted": false
  },
  {
    "id": "pylint-dev__pylint-5859",
    "repo": "pylint-dev/pylint",
    "accepted": false
  },
  {
    "id": "pylint-dev__pylint-6386",
    "repo": "pylint-dev/pylint",
    "accepted": true
  },
  {
    "id": "pylint-dev__pylint-6506",
    "repo": "pylint-dev/pylint",
    "accepted": false
  },
  {
    "id": "pylint-dev__pylint-6528",
    "repo": "pylint-dev/pylint",
    "accepted": true
  },
  {
    "id": "pylint-dev__pylint-6903",
    "repo": "pylint-dev/pylint",
    "accepted": true
  },
  {
    "id": "pylint-dev__pylint-7080",
    "repo": "pylint-dev/pylint",
    "accepted": false
  },
  {
    "id": "pylint-dev__pylint-7114",
    "repo": "pylint-dev/pylint",
    "accepted": false
  },
  {
    "id": "pylint-dev__pylint-7228",
    "repo": "pylint-dev/pylint",
    "accepted": false
  },
  {
    "id": "pylint-dev__pylint-7277",
    "repo": "pylint-dev/pylint",
    "accepted": false
  },
  {
    "id": "pylint-dev__pylint-7993",
    "repo": "pylint-dev/pylint",
    "accepted": false
  },
  {
    "id": "pylint-dev__pylint-8898",
    "repo": "pylint-dev/pylint",
    "accepted": true
  },
  {
    "id": "pytest-dev__pytest-10051",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-10081",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-10356",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-11143",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-11148",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-5103",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-5221",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-5227",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-5262",
    "repo": "pytest-dev/pytest",
    "accepted": true
  },
  {
    "id": "pytest-dev__pytest-5413",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-5495",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-5631",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-5692",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-5787",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-5809",
    "repo": "pytest-dev/pytest",
    "accepted": true
  },
  {
    "id": "pytest-dev__pytest-5840",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-6116",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-6197",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-6202",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-7168",
    "repo": "pytest-dev/pytest",
    "accepted": true
  },
  {
    "id": "pytest-dev__pytest-7205",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-7220",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-7236",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-7324",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-7373",
    "repo": "pytest-dev/pytest",
    "accepted": true
  },
  {
    "id": "pytest-dev__pytest-7432",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-7490",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-7521",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-7571",
    "repo": "pytest-dev/pytest",
    "accepted": true
  },
  {
    "id": "pytest-dev__pytest-7982",
    "repo": "pytest-dev/pytest",
    "accepted": true
  },
  {
    "id": "pytest-dev__pytest-8365",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-8399",
    "repo": "pytest-dev/pytest",
    "accepted": true
  },
  {
    "id": "pytest-dev__pytest-8906",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "pytest-dev__pytest-9359",
    "repo": "pytest-dev/pytest",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-10297",
    "repo": "scikit-learn/scikit-learn",
    "accepted": true
  },
  {
    "id": "scikit-learn__scikit-learn-10508",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-10844",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-10908",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-10949",
    "repo": "scikit-learn/scikit-learn",
    "accepted": true
  },
  {
    "id": "scikit-learn__scikit-learn-11040",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-11281",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-11310",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-11578",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-12471",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-12585",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-12682",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-12973",
    "repo": "scikit-learn/scikit-learn",
    "accepted": true
  },
  {
    "id": "scikit-learn__scikit-learn-13124",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-13135",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-13142",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-13241",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-13328",
    "repo": "scikit-learn/scikit-learn",
    "accepted": true
  },
  {
    "id": "scikit-learn__scikit-learn-13439",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-13496",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-13497",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-13584",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-13779",
    "repo": "scikit-learn/scikit-learn",
    "accepted": true
  },
  {
    "id": "scikit-learn__scikit-learn-14053",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-14087",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-14092",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-14141",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-14496",
    "repo": "scikit-learn/scikit-learn",
    "accepted": true
  },
  {
    "id": "scikit-learn__scikit-learn-14629",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-14710",
    "repo": "scikit-learn/scikit-learn",
    "accepted": true
  },
  {
    "id": "scikit-learn__scikit-learn-14894",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-14983",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-15100",
    "repo": "scikit-learn/scikit-learn",
    "accepted": true
  },
  {
    "id": "scikit-learn__scikit-learn-15512",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-15535",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-25102",
    "repo": "scikit-learn/scikit-learn",
    "accepted": true
  },
  {
    "id": "scikit-learn__scikit-learn-25232",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-25500",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-25570",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-25638",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-25747",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-25931",
    "repo": "scikit-learn/scikit-learn",
    "accepted": true
  },
  {
    "id": "scikit-learn__scikit-learn-25973",
    "repo": "scikit-learn/scikit-learn",
    "accepted": true
  },
  {
    "id": "scikit-learn__scikit-learn-26194",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-26323",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "scikit-learn__scikit-learn-9288",
    "repo": "scikit-learn/scikit-learn",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-10323",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-10325",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-10435",
    "repo": "sphinx-doc/sphinx",
    "accepted": true
  },
  {
    "id": "sphinx-doc__sphinx-10449",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-10451",
    "repo": "sphinx-doc/sphinx",
    "accepted": true
  },
  {
    "id": "sphinx-doc__sphinx-10466",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-10614",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-10673",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-11445",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-11510",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-7440",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-7454",
    "repo": "sphinx-doc/sphinx",
    "accepted": true
  },
  {
    "id": "sphinx-doc__sphinx-7462",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-7590",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-7686",
    "repo": "sphinx-doc/sphinx",
    "accepted": true
  },
  {
    "id": "sphinx-doc__sphinx-7738",
    "repo": "sphinx-doc/sphinx",
    "accepted": true
  },
  {
    "id": "sphinx-doc__sphinx-7748",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-7757",
    "repo": "sphinx-doc/sphinx",
    "accepted": true
  },
  {
    "id": "sphinx-doc__sphinx-7889",
    "repo": "sphinx-doc/sphinx",
    "accepted": true
  },
  {
    "id": "sphinx-doc__sphinx-7910",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-7975",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-7985",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8035",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8056",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8120",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8265",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8269",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8273",
    "repo": "sphinx-doc/sphinx",
    "accepted": true
  },
  {
    "id": "sphinx-doc__sphinx-8282",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8435",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8459",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8474",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8475",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8506",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8548",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8551",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8593",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8595",
    "repo": "sphinx-doc/sphinx",
    "accepted": true
  },
  {
    "id": "sphinx-doc__sphinx-8621",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8627",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8638",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8713",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8721",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-8801",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-9229",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-9230",
    "repo": "sphinx-doc/sphinx",
    "accepted": true
  },
  {
    "id": "sphinx-doc__sphinx-9258",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-9281",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-9320",
    "repo": "sphinx-doc/sphinx",
    "accepted": true
  },
  {
    "id": "sphinx-doc__sphinx-9367",
    "repo": "sphinx-doc/sphinx",
    "accepted": true
  },
  {
    "id": "sphinx-doc__sphinx-9461",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-9591",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-9602",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-9658",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-9673",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-9698",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sphinx-doc__sphinx-9711",
    "repo": "sphinx-doc/sphinx",
    "accepted": false
  },
  {
    "id": "sympy__sympy-11400",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-11618",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-11870",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-11897",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-12096",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-12171",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-12236",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-12419",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-12454",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-12481",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-12489",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13031",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13043",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13091",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13146",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13177",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13372",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-13437",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-13471",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13480",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-13551",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13615",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13647",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13757",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13773",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13798",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13852",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13877",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13878",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13895",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13915",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13971",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-13974",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-14024",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-14248",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-14308",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-14317",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-14396",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-14531",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-14711",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-14774",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-14817",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-14976",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-15011",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-15017",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-15308",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-15345",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-15346",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-15349",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-15599",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-15609",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-15678",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-15809",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-15875",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-15976",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-16106",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-16281",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-16450",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-16503",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-16597",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-16766",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-16792",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-16886",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-16988",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-17022",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-17139",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-17318",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-17630",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-17655",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-18057",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-18087",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-18189",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-18199",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-18211",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-18532",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-18621",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-18698",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-18763",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-18835",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-19007",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-19040",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-19254",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-19346",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-19487",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-19495",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-19637",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-19783",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-19954",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-20049",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-20154",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-20212",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-20322",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-20428",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-20438",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-20442",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-20590",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-20639",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-20801",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-20916",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-21055",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-21171",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-21379",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-21596",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-21612",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-21614",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-21627",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-21847",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-21930",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-22005",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-22080",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-22456",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-22714",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-22840",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-22914",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-23117",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-23191",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-23262",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-23413",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-23534",
    "repo": "sympy/sympy",
    "accepted": true
  },
  {
    "id": "sympy__sympy-23824",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-23950",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-24066",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-24102",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-24152",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-24213",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-24443",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-24539",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-24562",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-24661",
    "repo": "sympy/sympy",
    "accepted": false
  },
  {
    "id": "sympy__sympy-24909",
    "repo": "sympy/sympy",
    "accepted": false
  }
]


==> anc/data/recency_results.csv <==
cohort,condition,n,accuracy,stale_error,attempted
plain,Naive RAG,130,0.615,0.361,130
plain,Advanced RAG,130,0.592,0.377,129
plain,Global recency sort,130,0.508,0.008,72
plain,LLM recency reranker,130,0.592,0.415,129
plain,Temporal ledger,130,0.985,0.000,129
reread,Naive RAG,130,0.531,0.469,130
reread,Global recency sort,130,0.069,0.739,102
reread,Temporal ledger guard off,130,0.108,0.885,129
reread,Temporal ledger guard on,130,0.977,0.008,129


==> anc/data/scenarios.json <==
[{"repo": "django/django", "issue_id": "django__django-10914", "base_commit": "e7fd69d051eaa67cb17f172a39b57253e9cb831a", "fixed_commit": "419a78300f7cd27611196e1e464d50fd0385ff27", "subject": "default file upload permissions", "state_a": "None", "state_b": "0o644", "state_a_turn": "The default file upload permissions is None.", "state_b_turn": "The default file upload permissions is 0o644.", "question": "What are the default file upload permissions?", "gold_answer": "0o644", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-11049", "base_commit": "17455e924e243e7a55e8a38f45966d8cbb27c273", "fixed_commit": "419a78300f7cd27611196e1e464d50fd0385ff27", "subject": "error message for invalid DurationField", "state_a": "[DD] [HH:[MM:]]ss[.uuuuuu]", "state_b": "[DD] [[HH:]MM:]ss[.uuuuuu]", "state_a_turn": "The error message for invalid DurationField is [DD] [HH:[MM:]]ss[.uuuuuu].", "state_b_turn": "The error message for invalid DurationField is [DD] [[HH:]MM:]ss[.uuuuuu].", "question": "What is the correct format for an invalid DurationField error message?", "gold_answer": "[DD] [[HH:]MM:]ss[.uuuuuu]", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-11133", "base_commit": "879cc3da6249e920b8d54518a0ae06de835d7373", "fixed_commit": "419a78300f7cd27611196e1e464d50fd0385ff27", "subject": "types that HttpResponse can handle", "state_a": "bytes", "state_b": "(bytes, memoryview)", "state_a_turn": "The types that HttpResponse can handle is bytes.", "state_b_turn": "The types that HttpResponse can handle is (bytes, memoryview).", "question": "What types of content can HttpResponse handle?", "gold_answer": "(bytes, memoryview)", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-11620", "base_commit": "514efa3129792ec2abb2444f3e7aeb3f21a38386", "fixed_commit": "419a78300f7cd27611196e1e464d50fd0385ff27", "subject": "exception raised when DEBUG is True", "state_a": "Resolver404", "state_b": "Http404", "state_a_turn": "The exception raised when DEBUG is True is Resolver404.", "state_b_turn": "The exception raised when DEBUG is True is Http404.", "question": "What exception should be raised when DEBUG is True?", "gold_answer": "Http404", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-11815", "base_commit": "e02f67ef2d03d48128e7a118bf75f0418e24e8ac", "fixed_commit": "0668164b4ac93a5be79f5b87fae83c657124d9ab", "subject": "default value for CharField in Enum", "state_a": "Status('Good')", "state_b": "Status['GOOD']", "state_a_turn": "The default value for CharField in Enum is Status('Good').", "state_b_turn": "The default value for CharField in Enum is Status['GOOD'].", "question": "What should be the default value for a CharField using an Enum?", "gold_answer": "Status['GOOD']", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-12286", "base_commit": "979f61abd322507aafced9627702362e541ec34e", "fixed_commit": "0668164b4ac93a5be79f5b87fae83c657124d9ab", "subject": "language check function", "state_a": "check_setting_languages_bidi", "state_b": "check_language_settings_consistent", "state_a_turn": "The language check function is check_setting_languages_bidi.", "state_b_turn": "The language check function is check_language_settings_consistent.", "question": "What function checks if language settings are consistent with each other?", "gold_answer": "check_language_settings_consistent", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-12308", "base_commit": "2e0f04507b17362239ba49830d26fec504d46978", "fixed_commit": "0668164b4ac93a5be79f5b87fae83c657124d9ab", "subject": "function that handles JSONField display in admin", "state_a": "display_for_field", "state_b": "field.get_prep_value", "state_a_turn": "The function that handles JSONField display in admin is display_for_field.", "state_b_turn": "The function that handles JSONField display in admin is field.get_prep_value.", "question": "What function handles JSONField display in admin?", "gold_answer": "field.get_prep_value", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-12470", "base_commit": "142ab6846ac09d6d401e26fc8b6b988a583ac0f5", "fixed_commit": "0668164b4ac93a5be79f5b87fae83c657124d9ab", "subject": "default ordering for inherited model", "state_a": "-pk", "state_b": "pk", "state_a_turn": "The default ordering for inherited model is -pk.", "state_b_turn": "The default ordering for inherited model is pk.", "question": "What is the default ordering for the inherited model?", "gold_answer": "pk", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-12708", "base_commit": "447980e72ac01da1594dd3373a03ba40b7ee6f80", "fixed_commit": "0668164b4ac93a5be79f5b87fae83c657124d9ab", "subject": "parameter that controls whether an index is unique", "state_a": "{'index': True}", "state_b": "{'index': True, 'unique': False}", "state_a_turn": "The parameter that controls whether an index is unique is {'index': True}.", "state_b_turn": "The parameter that controls whether an index is unique is {'index': True, 'unique': False}.", "question": "What parameter controls whether an index is unique?", "gold_answer": "{'index': True, 'unique': False}", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-13230", "base_commit": "184a6eebb0ef56d5f1b1315a8e666830e37f3f81", "fixed_commit": "65dfb06a1ab56c238cc80f5e1c31f61210c4577d", "subject": "argument to feed.add_item() in syndication.views", "state_a": "None", "state_b": "comments", "state_a_turn": "The argument to feed.add_item() in syndication.views is None.", "state_b_turn": "The argument to feed.add_item() in syndication.views is comments.", "question": "What argument is added to feed.add_item()?", "gold_answer": "comments", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-13448", "base_commit": "7b9596b974fb0ad1868b10c8c2174e10b72be403", "fixed_commit": "65dfb06a1ab56c238cc80f5e1c31f61210c4577d", "subject": "setting to disable migrations during testing", "state_a": "True", "state_b": "False", "state_a_turn": "The setting to disable migrations during testing is True.", "state_b_turn": "The setting to disable migrations during testing is False.", "question": "What should the 'MIGRATE' setting be set to during testing?", "gold_answer": "False", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-13710", "base_commit": "1bd6a7a0acc11e249fca11c017505ad39f15ebf6", "fixed_commit": "475cffd1d64c690cdad16ede4d5e81985738ceb4", "subject": "default plural verbose name for Inline classes", "state_a": "None", "state_b": "format_lazy('{}s', self.verbose_name)", "state_a_turn": "The default plural verbose name for Inline classes is None.", "state_b_turn": "The default plural verbose name for Inline classes is format_lazy('{}s', self.verbose_name).", "question": "What is the default plural verbose name for Inline classes?", "gold_answer": "format_lazy('{}s', self.verbose_name)", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-13925", "base_commit": "0c42cdf0d2422f4c080e93594d5d15381d6e955e", "fixed_commit": "475cffd1d64c690cdad16ede4d5e81985738ceb4", "subject": "default primary key check in Django models", "state_a": "False", "state_b": "True", "state_a_turn": "The default primary key check in Django models is False.", "state_b_turn": "The default primary key check in Django models is True.", "question": "Is the default primary key check enabled in Django models?", "gold_answer": "True", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-14238", "base_commit": "30e123ed351317b7527f632b3b7dc4e81e850449", "fixed_commit": "475cffd1d64c690cdad16ede4d5e81985738ceb4", "subject": "method that checks subclass relationship", "state_a": "__subclasscheck__", "state_b": "issubclass", "state_a_turn": "The method that checks subclass relationship is __subclasscheck__.", "state_b_turn": "The method that checks subclass relationship is issubclass.", "question": "What method checks if a class is a subclass of another?", "gold_answer": "issubclass", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-14382", "base_commit": "29345aecf6e8d53ccb3577a3762bb0c263f7558d", "fixed_commit": "475cffd1d64c690cdad16ede4d5e81985738ceb4", "subject": "directory name passed to django-admin startapp", "state_a": "target", "state_b": "top_dir", "state_a_turn": "The directory name passed to django-admin startapp is target.", "state_b_turn": "The directory name passed to django-admin startapp is top_dir.", "question": "What variable holds the directory name passed to django-admin startapp?", "gold_answer": "top_dir", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-14672", "base_commit": "00ea883ef56fb5e092cbe4a6f7ff2e7470886ac4", "fixed_commit": "475cffd1d64c690cdad16ede4d5e81985738ceb4", "subject": "value of through_fields in ManyToManyRel", "state_a": "self.through_fields", "state_b": "make_hashable(self.through_fields)", "state_a_turn": "The value of through_fields in ManyToManyRel is self.through_fields.", "state_b_turn": "The value of through_fields in ManyToManyRel is make_hashable(self.through_fields).", "question": "What value is used for through_fields in ManyToManyRel?", "gold_answer": "make_hashable(self.through_fields)", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-15902", "base_commit": "44c24bf02835323d5418512ebe8e76166739ebf8", "fixed_commit": "0fbdb9784da915fce5dcc1fe82bac9b4785749e5", "subject": "template used for ManagementForm", "state_a": "django/forms/form.html", "state_b": "django/forms/div.html", "state_a_turn": "The template used for ManagementForm is django/forms/form.html.", "state_b_turn": "The template used for ManagementForm is django/forms/div.html.", "question": "What template is used for ManagementForm?", "gold_answer": "django/forms/div.html", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-16041", "base_commit": "6df9398cce063874ae4d59db126d4adacb0fa8d3", "fixed_commit": "0fbdb9784da915fce5dcc1fe82bac9b4785749e5", "subject": "empty_permitted parameter in empty_form", "state_a": "True", "state_b": "False", "state_a_turn": "The empty_permitted parameter in empty_form is True.", "state_b_turn": "The empty_permitted parameter in empty_form is False.", "question": "What is the value of the empty_permitted parameter in empty_form?", "gold_answer": "False", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-16139", "base_commit": "d559cb02da30f74debbb1fc3a46de0df134d2d80", "fixed_commit": "0fbdb9784da915fce5dcc1fe82bac9b4785749e5", "subject": "URL path for password reset form", "state_a": "../password/", "state_b": "../../{self.instance.pk}/password/", "state_a_turn": "The URL path for password reset form is ../password/.", "state_b_turn": "The URL path for password reset form is ../../{self.instance.pk}/password/.", "question": "What is the correct URL path for the password reset form?", "gold_answer": "../../{self.instance.pk}/password/", "meta": {"source": "swe_raw"}}, {"repo": "matplotlib/matplotlib", "issue_id": "matplotlib__matplotlib-23913", "base_commit": "5c4595267ccd3daf78f5fd05693b7ecbcd575c1e", "fixed_commit": "73909bcb408886a22e2b84581d6b9e6d9907c813", "subject": "default draggable state for legend", "state_a": "False", "state_b": "True", "state_a_turn": "The default draggable state for legend is False.", "state_b_turn": "The default draggable state for legend is True.", "question": "What is the default value of the 'draggable' parameter when creating a legend?", "gold_answer": "True", "meta": {"source": "swe_raw"}}, {"repo": "matplotlib/matplotlib", "issue_id": "matplotlib__matplotlib-24334", "base_commit": "332937997d03e0c173be6d9fc1841e9186e857df", "fixed_commit": "73909bcb408886a22e2b84581d6b9e6d9907c813", "subject": "function that sets x-axis ticks", "state_a": "Axes.set_xticks", "state_b": "Axis.set_ticks", "state_a_turn": "The function that sets x-axis ticks is Axes.set_xticks.", "state_b_turn": "The function that sets x-axis ticks is Axis.set_ticks.", "question": "What function sets x-axis ticks?", "gold_answer": "Axis.set_ticks", "meta": {"source": "swe_raw"}}, {"repo": "matplotlib/matplotlib", "issue_id": "matplotlib__matplotlib-26011", "base_commit": "00afcc0c6d4d2e4390338127f05b8f4fdb4e7087", "fixed_commit": "0849036fd992a2dd133a0cffc3f84f58ccf1840f", "subject": "xlim_changed callback processing", "state_a": "emit=False", "state_b": "emit=True", "state_a_turn": "The xlim_changed callback processing is emit=False.", "state_b_turn": "The xlim_changed callback processing is emit=True.", "question": "What value should the xlim_changed callback emit parameter be set to?", "gold_answer": "emit=True", "meta": {"source": "swe_raw"}}, {"repo": "psf/requests", "issue_id": "psf__requests-1963", "base_commit": "110048f9837f8441ea536804115e80b69f400277", "fixed_commit": "3eb69be879063de4803f7f0152b83738a1c95ca4", "subject": "request method during redirect", "state_a": "POST", "state_b": "GET", "state_a_turn": "The request method during redirect is POST.", "state_b_turn": "The request method during redirect is GET.", "question": "What HTTP method is used for the subsequent request after a 307 Temporary Redirect?", "gold_answer": "GET", "meta": {"source": "swe_raw"}}, {"repo": "psf/requests", "issue_id": "psf__requests-863", "base_commit": "a0df2cbb10419037d11d04352b3175405ab52941", "fixed_commit": "a0df2cbb10419037d11d04352b3175405ab52941", "subject": "hook registration in Request class", "state_a": "append(hook)", "state_b": "extend(hook)", "state_a_turn": "The hook registration in Request class is append(hook).", "state_b_turn": "The hook registration in Request class is extend(hook).", "question": "How should hooks be added to the event list?", "gold_answer": "extend(hook)", "meta": {"source": "swe_raw"}}, {"repo": "pytest-dev/pytest", "issue_id": "pytest-dev__pytest-7168", "base_commit": "4787fd64a4ca0dba5528b5651bddd254102fe9f3", "fixed_commit": "678c1a0745f1cf175c442c719906a1f13e496910", "subject": "exception class name in repr", "state_a": "obj.__class__.__name__", "state_b": "type(obj).__name__", "state_a_turn": "The exception class name in repr is obj.__class__.__name__.", "state_b_turn": "The exception class name in repr is type(obj).__name__.", "question": "What is the exception class name used in repr?", "gold_answer": "type(obj).__name__", "meta": {"source": "swe_raw"}}, {"repo": "pytest-dev/pytest", "issue_id": "pytest-dev__pytest-7373", "base_commit": "7b77fc086aab8b3a8ebc890200371884555eea1e", "fixed_commit": "678c1a0745f1cf175c442c719906a1f13e496910", "subject": "function that evaluates a skipif/xfail condition", "state_a": "cached_eval", "state_b": "compiled_eval", "state_a_turn": "The function that evaluates a skipif/xfail condition is cached_eval.", "state_b_turn": "The function that evaluates a skipif/xfail condition is compiled_eval.", "question": "What function evaluates a skipif/xfail condition?", "gold_answer": "compiled_eval", "meta": {"source": "swe_raw"}}, {"repo": "scikit-learn/scikit-learn", "issue_id": "scikit-learn__scikit-learn-10297", "base_commit": "b90661d6a46aa3619d3eec94d5281f5888add501", "fixed_commit": "55bf5d93e5674f13a1134d93a11fd0cd11aabcd1", "subject": "parameter that controls whether to store cross-validation values", "state_a": "False", "state_b": "True", "state_a_turn": "The parameter that controls whether to store cross-validation values is False.", "state_b_turn": "The parameter that controls whether to store cross-validation values is True.", "question": "What parameter controls whether to store cross-validation values in RidgeClassifierCV?", "gold_answer": "True", "meta": {"source": "swe_raw"}}, {"repo": "scikit-learn/scikit-learn", "issue_id": "scikit-learn__scikit-learn-10949", "base_commit": "3b5abf76597ce6aff76192869f92647c1b5259e7", "fixed_commit": "55bf5d93e5674f13a1134d93a11fd0cd11aabcd1", "subject": "dtype check for DataFrame", "state_a": "None", "state_b": "np.array(array.dtypes)", "state_a_turn": "The dtype check for DataFrame is None.", "state_b_turn": "The dtype check for DataFrame is np.array(array.dtypes).", "question": "What does the code store if the input is a pandas DataFrame?", "gold_answer": "np.array(array.dtypes)", "meta": {"source": "swe_raw"}}, {"repo": "scikit-learn/scikit-learn", "issue_id": "scikit-learn__scikit-learn-13779", "base_commit": "b34751b7ed02b2cfcc36037fb729d4360480a299", "fixed_commit": "7e85a6d1f038bbb932b36f18d75df6be937ed00d", "subject": "estimator in VotingClassifier", "state_a": "None", "state_b": "not None", "state_a_turn": "The estimator in VotingClassifier is None.", "state_b_turn": "The estimator in VotingClassifier is not None.", "question": "What should be checked to avoid fitting with a None estimator?", "gold_answer": "not None", "meta": {"source": "swe_raw"}}, {"repo": "sphinx-doc/sphinx", "issue_id": "sphinx-doc__sphinx-10451", "base_commit": "195e911f1dab04b8ddeacbe04b7d214aaf81bb0b", "fixed_commit": "571b55328d401a6e1d50e37407df56586065a7be", "subject": "parameter names in autodoc type hints", "state_a": "*args, **kwargs", "state_b": "**args, **kwargs", "state_a_turn": "The parameter names in autodoc type hints is *args, **kwargs.", "state_b_turn": "The parameter names in autodoc type hints is **args, **kwargs.", "question": "What parameter names are used for variable-length arguments and keyword arguments in autodoc type hints?", "gold_answer": "**args, **kwargs", "meta": {"source": "swe_raw"}}, {"repo": "sphinx-doc/sphinx", "issue_id": "sphinx-doc__sphinx-7686", "base_commit": "752d3285d250bbaf673cff25e83f03f247502021", "fixed_commit": "5afc77ee27fc01c57165ab260d3a76751f9ddb35", "subject": "autosummary members variable", "state_a": "dir(obj)", "state_b": "scanner.scan(imported_members)", "state_a_turn": "The autosummary members variable is dir(obj).", "state_b_turn": "The autosummary members variable is scanner.scan(imported_members).", "question": "What does the autosummary members variable contain?", "gold_answer": "scanner.scan(imported_members)", "meta": {"source": "swe_raw"}}, {"repo": "sphinx-doc/sphinx", "issue_id": "sphinx-doc__sphinx-7738", "base_commit": "c087d717f6ed183dd422359bf91210dc59689d63", "fixed_commit": "5afc77ee27fc01c57165ab260d3a76751f9ddb35", "subject": "configuration flag to strip signature backslash", "state_a": "False", "state_b": "True", "state_a_turn": "The configuration flag to strip signature backslash is False.", "state_b_turn": "The configuration flag to strip signature backslash is True.", "question": "What configuration flag controls whether to strip the backslash from attribute signatures?", "gold_answer": "True", "meta": {"source": "swe_raw"}}, {"repo": "sphinx-doc/sphinx", "issue_id": "sphinx-doc__sphinx-8273", "base_commit": "88b81a06eb635a1596617f8971fa97a84c069e93", "fixed_commit": "3b85187ffa3401e88582073c23188c147857a8a3", "subject": "configuration value to enable section directory creation", "state_a": "False", "state_b": "True", "state_a_turn": "The configuration value to enable section directory creation is False.", "state_b_turn": "The configuration value to enable section directory creation is True.", "question": "What configuration value enables the creation of section directories for man pages?", "gold_answer": "True", "meta": {"source": "swe_raw"}}, {"repo": "sphinx-doc/sphinx", "issue_id": "sphinx-doc__sphinx-8595", "base_commit": "b19bce971e82f2497d67fdacdeca8db08ae0ba56", "fixed_commit": "4f8cb861e3b29186b38248fe81e4944fd987fcce", "subject": "value of `__all__` attribute", "state_a": "[]", "state_b": "None", "state_a_turn": "The value of `__all__` attribute is [].", "state_b_turn": "The value of `__all__` attribute is None.", "question": "What is the value of `__all__` attribute?", "gold_answer": "None", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-11400", "base_commit": "8dcb12a6cf500e8738d6729ab954a261758f49ca", "fixed_commit": "50b81f9f6be151014501ffac44e5dc6b2416938f", "subject": "function that handles sinc in C code", "state_a": "_print_Symbol", "state_b": "_print_sinc", "state_a_turn": "The function that handles sinc in C code is _print_Symbol.", "state_b_turn": "The function that handles sinc in C code is _print_sinc.", "question": "What function handles sinc in C code?", "gold_answer": "_print_sinc", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-13437", "base_commit": "674afc619d7f5c519b6a5393a8b0532a131e57e0", "fixed_commit": "ec9e3c0436fbff934fa84e22bf07f1b3ef5bfac3", "subject": "value returned by bell(n).limit(n, oo)", "state_a": "bell(oo)", "state_b": "S.Infinity", "state_a_turn": "The value returned by bell(n).limit(n, oo) is bell(oo).", "state_b_turn": "The value returned by bell(n).limit(n, oo) is S.Infinity.", "question": "What value should bell(n).limit(n, oo) return?", "gold_answer": "S.Infinity", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-13480", "base_commit": "f57fe3f4b3f2cab225749e1b3b38ae1bf80b62f0", "fixed_commit": "ec9e3c0436fbff934fa84e22bf07f1b3ef5bfac3", "subject": "variable that holds the value of coth(m)", "state_a": "cotm", "state_b": "cothm", "state_a_turn": "The variable that holds the value of coth(m) is cotm.", "state_b_turn": "The variable that holds the value of coth(m) is cothm.", "question": "What variable holds the value of coth(m)?", "gold_answer": "cothm", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-14817", "base_commit": "0dbdc0ea83d339936da175f8c3a97d0d6bafb9f8", "fixed_commit": "ec9e3c0436fbff934fa84e22bf07f1b3ef5bfac3", "subject": "function that checks if a coefficient is negative", "state_a": "S(item.args[0]).is_negative", "state_b": "_coeff_isneg(S(coeff))", "state_a_turn": "The function that checks if a coefficient is negative is S(item.args[0]).is_negative.", "state_b_turn": "The function that checks if a coefficient is negative is _coeff_isneg(S(coeff)).", "question": "What function checks if a coefficient is negative?", "gold_answer": "_coeff_isneg(S(coeff))", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-15308", "base_commit": "fb59d703e6863ed803c98177b59197b5513332e9", "fixed_commit": "73b3f90093754c5ed1561bd885242330e3583004", "subject": "LaTeX printer for Trace expression", "state_a": "_do_exponent", "state_b": "_print_Trace", "state_a_turn": "The LaTeX printer for Trace expression is _do_exponent.", "state_b_turn": "The LaTeX printer for Trace expression is _print_Trace.", "question": "What function handles the LaTeX printing of a Trace expression?", "gold_answer": "_print_Trace", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-15678", "base_commit": "31c68eef3ffef39e2e792b0ec92cd92b7010eb2a", "fixed_commit": "73b3f90093754c5ed1561bd885242330e3583004", "subject": "function that handles idiff", "state_a": "Function(y.name)(x).diff(x)", "state_b": "y.diff(x)", "state_a_turn": "The function that handles idiff is Function(y.name)(x).diff(x).", "state_b_turn": "The function that handles idiff is y.diff(x).", "question": "What function calculates the derivative of y with respect to x?", "gold_answer": "y.diff(x)", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-16988", "base_commit": "e727339af6dc22321b00f52d971cda39e4ce89fb", "fixed_commit": "70381f282f2d9d039da860e391fe51649df2779d", "subject": "set of arguments passed to Intersection", "state_a": "_sympify(args)", "state_b": "list(ordered(set(_sympify(args))))", "state_a_turn": "The set of arguments passed to Intersection is _sympify(args).", "state_b_turn": "The set of arguments passed to Intersection is list(ordered(set(_sympify(args)))).", "question": "What does the Intersection function do with its set of arguments?", "gold_answer": "list(ordered(set(_sympify(args))))", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-17655", "base_commit": "f5e965947af2410ded92cfad987aaf45262ea434", "fixed_commit": "70381f282f2d9d039da860e391fe51649df2779d", "subject": "method that multiplies a point by a factor", "state_a": "__mul__", "state_b": "__rmul__", "state_a_turn": "The method that multiplies a point by a factor is __mul__.", "state_b_turn": "The method that multiplies a point by a factor is __rmul__.", "question": "What method multiplies a factor by a point's coordinates?", "gold_answer": "__rmul__", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-18621", "base_commit": "b17ef6effe278d5b861d65896cc53442a6370d8f", "fixed_commit": "28b41c73c12b70d6ad9f6e45109a80649c4456da", "subject": "default evaluation behavior of BlockDiagMatrix", "state_a": "evaluate=True", "state_b": "evaluate=False", "state_a_turn": "The default evaluation behavior of BlockDiagMatrix is evaluate=True.", "state_b_turn": "The default evaluation behavior of BlockDiagMatrix is evaluate=False.", "question": "What is the default evaluation behavior of BlockDiagMatrix?", "gold_answer": "evaluate=False", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-18698", "base_commit": "3dff1b98a78f28c953ae2140b69356b8391e399c", "fixed_commit": "28b41c73c12b70d6ad9f6e45109a80649c4456da", "subject": "function that computes square-free factorization", "state_a": "_symbolic_factor_list", "state_b": "sqf_list", "state_a_turn": "The function that computes square-free factorization is _symbolic_factor_list.", "state_b_turn": "The function that computes square-free factorization is sqf_list.", "question": "What function computes square-free factorization?", "gold_answer": "sqf_list", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-19007", "base_commit": "f9e030b57623bebdc2efa7f297c1b5ede08fcebf", "fixed_commit": "28b41c73c12b70d6ad9f6e45109a80649c4456da", "subject": "function that fetches a matrix element", "state_a": "_entry", "state_b": "MatrixElement", "state_a_turn": "The function that fetches a matrix element is _entry.", "state_b_turn": "The function that fetches a matrix element is MatrixElement.", "question": "What function fetches a matrix element?", "gold_answer": "MatrixElement", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-19254", "base_commit": "e0ef1da13e2ab2a77866c05246f73c871ca9388c", "fixed_commit": "cffd4e0f86fefd4802349a9f9b19ed70934ea354", "subject": "method that calculates Mignotte bound", "state_a": "dup_zz_mignotte_bound", "state_b": "knuth-cohen bound", "state_a_turn": "The method that calculates Mignotte bound is dup_zz_mignotte_bound.", "state_b_turn": "The method that calculates Mignotte bound is knuth-cohen bound.", "question": "What method calculates the Mignotte bound?", "gold_answer": "knuth-cohen bound", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-19487", "base_commit": "25fbcce5b1a4c7e3956e6062930f4a44ce95a632", "fixed_commit": "cffd4e0f86fefd4802349a9f9b19ed70934ea354", "subject": "function that rewrites the sign in terms of Abs", "state_a": "_eval_rewrite_as_Heaviside", "state_b": "_eval_rewrite_as_Abs", "state_a_turn": "The function that rewrites the sign in terms of Abs is _eval_rewrite_as_Heaviside.", "state_b_turn": "The function that rewrites the sign in terms of Abs is _eval_rewrite_as_Abs.", "question": "What function rewrites the sign in terms of Abs?", "gold_answer": "_eval_rewrite_as_Abs", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-21171", "base_commit": "aa22709cb7df2d7503803d4b2c0baa7aa21440b6", "fixed_commit": "3ac1464b8840d5f8b618a654f9fbf09c452fe969", "subject": "parameter for SingularityFunction", "state_a": "None", "state_b": "exp=None", "state_a_turn": "The parameter for SingularityFunction is None.", "state_b_turn": "The parameter for SingularityFunction is exp=None.", "question": "What parameter is added to the SingularityFunction method?", "gold_answer": "exp=None", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-21612", "base_commit": "b4777fdcef467b7132c055f8ac2c9a5059e6a145", "fixed_commit": "f9a6f50ec0c74d935c50a6e9c9b2cb0469570d91", "subject": "condition in apow function", "state_a": "isinstance(item.base, Mul)", "state_b": "isinstance(item.base, (Mul, Pow))", "state_a_turn": "The condition in apow function is isinstance(item.base, Mul).", "state_b_turn": "The condition in apow function is isinstance(item.base, (Mul, Pow)).", "question": "What condition checks if item.base is either a multiplication or a power?", "gold_answer": "isinstance(item.base, (Mul, Pow))", "meta": {"source": "swe_raw"}}, {"repo": "astropy/astropy", "issue_id": "astropy__astropy-13453", "base_commit": "19cc80471739bcb67b7e8099246b391c355023ee", "fixed_commit": "cdf311e0714e611d48b0a31eb1f0e2cbffab7f23", "subject": "HTML table column formats", "state_a": "None", "state_b": "_set_col_formats() method call", "state_a_turn": "The HTML table column formats is None.", "state_b_turn": "The HTML table column formats is _set_col_formats() method call.", "question": "What method is called to set the column formats for HTML tables?", "gold_answer": "_set_col_formats() method call", "meta": {"source": "swe_raw"}}, {"repo": "astropy/astropy", "issue_id": "astropy__astropy-7336", "base_commit": "732d89c2940156bdc0e200bb36dc38b5e424bcba", "fixed_commit": "848c8fa21332abd66b44efe3cb48b72377fb32cc", "subject": "return type annotation for constructors", "state_a": "inspect.Signature.empty", "state_b": "(inspect.Signature.empty, None)", "state_a_turn": "The return type annotation for constructors is inspect.Signature.empty.", "state_b_turn": "The return type annotation for constructors is (inspect.Signature.empty, None).", "question": "What should the return type annotation be for constructors to avoid the AttributeError?", "gold_answer": "(inspect.Signature.empty, None)", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-11095", "base_commit": "7d49ad76562e8c0597a0eb66046ab423b12888d8", "fixed_commit": "419a78300f7cd27611196e1e464d50fd0385ff27", "subject": "method that specifies custom inlines", "state_a": "get_inline_instances", "state_b": "get_inlines", "state_a_turn": "The method that specifies custom inlines is get_inline_instances.", "state_b_turn": "The method that specifies custom inlines is get_inlines.", "question": "What method specifies custom inlines?", "gold_answer": "get_inlines", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-11119", "base_commit": "d4df5e1b0b1c643fe0fc521add0236764ec8e92a", "fixed_commit": "419a78300f7cd27611196e1e464d50fd0385ff27", "subject": "autoescape attribute in Context creation", "state_a": "None", "state_b": "self.autoescape", "state_a_turn": "The autoescape attribute in Context creation is None.", "state_b_turn": "The autoescape attribute in Context creation is self.autoescape.", "question": "What should the autoescape attribute be set to when creating a Context?", "gold_answer": "self.autoescape", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-11276", "base_commit": "28d5262fa3315690395f04e3619ed554dbaf725b", "fixed_commit": "419a78300f7cd27611196e1e464d50fd0385ff27", "subject": "function used for HTML escaping", "state_a": "_html_escapes", "state_b": "html.escape", "state_a_turn": "The function used for HTML escaping is _html_escapes.", "state_b_turn": "The function used for HTML escaping is html.escape.", "question": "What function is used for HTML escaping?", "gold_answer": "html.escape", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-11333", "base_commit": "55b68de643b5c2d5f0a8ea7587ab3b2966021ccc", "fixed_commit": "419a78300f7cd27611196e1e464d50fd0385ff27", "subject": "function that caches URLResolvers", "state_a": "get_resolver", "state_b": "_get_cached_resolver", "state_a_turn": "The function that caches URLResolvers is get_resolver.", "state_b_turn": "The function that caches URLResolvers is _get_cached_resolver.", "question": "What function caches URLResolvers?", "gold_answer": "_get_cached_resolver", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-12050", "base_commit": "b93a0e34d9b9b99d41103782b7e7aeabf47517e3", "fixed_commit": "0668164b4ac93a5be79f5b87fae83c657124d9ab", "subject": "function that resolves a lookup value", "state_a": "resolve_lookup_value", "state_b": "solve_lookup_type", "state_a_turn": "The function that resolves a lookup value is resolve_lookup_value.", "state_b_turn": "The function that resolves a lookup value is solve_lookup_type.", "question": "What function resolves a lookup value?", "gold_answer": "solve_lookup_type", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-12262", "base_commit": "69331bb851c34f05bc77e9fc24020fe6908b9cd5", "fixed_commit": "0668164b4ac93a5be79f5b87fae83c657124d9ab", "subject": "parameter that can receive keyword-only arguments with defaults", "state_a": "params", "state_b": "kwonly", "state_a_turn": "The parameter that can receive keyword-only arguments with defaults is params.", "state_b_turn": "The parameter that can receive keyword-only arguments with defaults is kwonly.", "question": "What parameter can receive keyword-only arguments with defaults?", "gold_answer": "kwonly", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-12325", "base_commit": "29c126bb349526b5f1cd78facbe9f25906f18563", "fixed_commit": "0668164b4ac93a5be79f5b87fae83c657124d9ab", "subject": "OneToOneField with parent_link attribute", "state_a": "False", "state_b": "True", "state_a_turn": "The OneToOneField with parent_link attribute is False.", "state_b_turn": "The OneToOneField with parent_link attribute is True.", "question": "What should the value of parent_link be for OneToOneField?", "gold_answer": "True", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-12406", "base_commit": "335c9c94acf263901fb023404408880245b0c4b4", "fixed_commit": "0668164b4ac93a5be79f5b87fae83c657124d9ab", "subject": "default value for RadioSelect widget", "state_a": "None", "state_b": "False", "state_a_turn": "The default value for RadioSelect widget is None.", "state_b_turn": "The default value for RadioSelect widget is False.", "question": "What should be the default value for RadioSelect widget?", "gold_answer": "False", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-12419", "base_commit": "7fa1a93c6c8109010a6ff3f604fda83b604e0e97", "fixed_commit": "0668164b4ac93a5be79f5b87fae83c657124d9ab", "subject": "default SECURE_REFERRER_POLICY value", "state_a": "None", "state_b": "'same-origin'", "state_a_turn": "The default SECURE_REFERRER_POLICY value is None.", "state_b_turn": "The default SECURE_REFERRER_POLICY value is 'same-origin'.", "question": "What is the default SECURE_REFERRER_POLICY value?", "gold_answer": "'same-origin'", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-13112", "base_commit": "09914ccf688974e068941f55412b930729bafa06", "fixed_commit": "65dfb06a1ab56c238cc80f5e1c31f61210c4577d", "subject": "app label for ForeignKey model", "state_a": "DJ_RegLogin.category", "state_b": "dj_reglogin.category", "state_a_turn": "The app label for ForeignKey model is DJ_RegLogin.category.", "state_b_turn": "The app label for ForeignKey model is dj_reglogin.category.", "question": "What is the app label for the ForeignKey model 'category'?", "gold_answer": "dj_reglogin.category", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-13128", "base_commit": "2d67222472f80f251607ae1b720527afceba06ad", "fixed_commit": "65dfb06a1ab56c238cc80f5e1c31f61210c4577d", "subject": "method that handles temporal subtraction", "state_a": "TemporalSubtraction", "state_b": "super()", "state_a_turn": "The method that handles temporal subtraction is TemporalSubtraction.", "state_b_turn": "The method that handles temporal subtraction is super().", "question": "What method handles temporal subtraction?", "gold_answer": "super()", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-13417", "base_commit": "71ae1ab0123582cc5bfe0f7d5f4cc19a9412f396", "fixed_commit": "65dfb06a1ab56c238cc80f5e1c31f61210c4577d", "subject": "property that indicates whether a queryset will be ordered", "state_a": "True", "state_b": "False", "state_a_turn": "The property that indicates whether a queryset will be ordered is True.", "state_b_turn": "The property that indicates whether a queryset will be ordered is False.", "question": "What property indicates whether a queryset will be ordered?", "gold_answer": "False", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-13513", "base_commit": "6599608c4d0befdcb820ddccce55f183f247ae4f", "fixed_commit": "65dfb06a1ab56c238cc80f5e1c31f61210c4577d", "subject": "function that handles explicit or implicit cause", "state_a": "explicit_or_implicit_cause", "state_b": "_get_explicit_or_implicit_cause", "state_a_turn": "The function that handles explicit or implicit cause is explicit_or_implicit_cause.", "state_b_turn": "The function that handles explicit or implicit cause is _get_explicit_or_implicit_cause.", "question": "What function handles the explicit or implicit cause of an exception?", "gold_answer": "_get_explicit_or_implicit_cause", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-13670", "base_commit": "c448e614c60cc97c6194c62052363f4f501e0953", "fixed_commit": "65dfb06a1ab56c238cc80f5e1c31f61210c4577d", "subject": "year format in dateformat.y()", "state_a": "'%y'", "state_b": "'%02d'", "state_a_turn": "The year format in dateformat.y() is '%y'.", "state_b_turn": "The year format in dateformat.y() is '%02d'.", "question": "What is the year format used by dateformat.y()?", "gold_answer": "'%02d'", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-13741", "base_commit": "d746f28949c009251a8741ba03d156964050717f", "fixed_commit": "65dfb06a1ab56c238cc80f5e1c31f61210c4577d", "subject": "default disabled state of ReadOnlyPasswordHashField", "state_a": "False", "state_b": "True", "state_a_turn": "The default disabled state of ReadOnlyPasswordHashField is False.", "state_b_turn": "The default disabled state of ReadOnlyPasswordHashField is True.", "question": "What is the default disabled state of ReadOnlyPasswordHashField?", "gold_answer": "True", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-13794", "base_commit": "fe886eee36be8022f34cfe59aa61ff1c21fe01d9", "fixed_commit": "65dfb06a1ab56c238cc80f5e1c31f61210c4577d", "subject": "method for concatenating strings with lazy string", "state_a": "__mod__", "state_b": "__add__", "state_a_turn": "The method for concatenating strings with lazy string is __mod__.", "state_b_turn": "The method for concatenating strings with lazy string is __add__.", "question": "What method is used for concatenating strings with lazy string?", "gold_answer": "__add__", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-13809", "base_commit": "bef6f7584280f1cc80e5e2d80b7ad073a93d26ec", "fixed_commit": "475cffd1d64c690cdad16ede4d5e81985738ceb4", "subject": "option for skipping system checks in runserver command", "state_a": "--noreload", "state_b": "--skip-checks", "state_a_turn": "The option for skipping system checks in runserver command is --noreload.", "state_b_turn": "The option for skipping system checks in runserver command is --skip-checks.", "question": "What option is added to the runserver command to skip system checks?", "gold_answer": "--skip-checks", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-13821", "base_commit": "e64c1d8055a3e476122633da141f16b50f0c4a2d", "fixed_commit": "65dfb06a1ab56c238cc80f5e1c31f61210c4577d", "subject": "minimum supported SQLite version", "state_a": "(3, 8, 3)", "state_b": "(3, 9, 0)", "state_a_turn": "The minimum supported SQLite version is (3, 8, 3).", "state_b_turn": "The minimum supported SQLite version is (3, 9, 0).", "question": "What is the minimum supported SQLite version?", "gold_answer": "(3, 9, 0)", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-13837", "base_commit": "415f50298f97fb17f841a9df38d995ccf347dfcc", "fixed_commit": "65dfb06a1ab56c238cc80f5e1c31f61210c4577d", "subject": "parameter that determines if Python was launched with -m", "state_a": "__main__.__file__", "state_b": "__main__.__spec__.parent", "state_a_turn": "The parameter that determines if Python was launched with -m is __main__.__file__.", "state_b_turn": "The parameter that determines if Python was launched with -m is __main__.__spec__.parent.", "question": "What parameter determines if Python was launched with -m?", "gold_answer": "__main__.__spec__.parent", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-14034", "base_commit": "db1fc5cd3c5d36cdb5d0fe4404efd6623dd3e8fb", "fixed_commit": "475cffd1d64c690cdad16ede4d5e81985738ceb4", "subject": "MultiValueField's handling of required subfields", "state_a": "False", "state_b": "True", "state_a_turn": "The MultiValueField's handling of required subfields is False.", "state_b_turn": "The MultiValueField's handling of required subfields is True.", "question": "What should MultiValueField do when require_all_fields is False and a subfield is required?", "gold_answer": "True", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-14089", "base_commit": "d01709aae21de9cd2565b9c52f32732ea28a2d98", "fixed_commit": "475cffd1d64c690cdad16ede4d5e81985738ceb4", "subject": "method that allows reversing an OrderedSet", "state_a": "__iter__", "state_b": "__reversed__", "state_a_turn": "The method that allows reversing an OrderedSet is __iter__.", "state_b_turn": "The method that allows reversing an OrderedSet is __reversed__.", "question": "What method allows reversing an OrderedSet?", "gold_answer": "__reversed__", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-14373", "base_commit": "b1a4b1f0bdf05adbd3dc4dde14228e68da54c1a3", "fixed_commit": "475cffd1d64c690cdad16ede4d5e81985738ceb4", "subject": "year format specifier in DateFormat", "state_a": "%02d", "state_b": "%04d", "state_a_turn": "The year format specifier in DateFormat is %02d.", "state_b_turn": "The year format specifier in DateFormat is %04d.", "question": "What should the year format specifier return?", "gold_answer": "%04d", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-15022", "base_commit": "e1d673c373a7d032060872b690a92fc95496612e", "fixed_commit": "647480166bfe7532e8c471fef0146e3a17e6c0c9", "subject": "queryset filter pattern", "state_a": "filter(or_queries)", "state_b": "filter(models.Q(*term_queries))", "state_a_turn": "The queryset filter pattern is filter(or_queries).", "state_b_turn": "The queryset filter pattern is filter(models.Q(*term_queries)).", "question": "What does the queryset filter method use to combine multiple search terms?", "gold_answer": "filter(models.Q(*term_queries))", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-15037", "base_commit": "dab48b7482295956973879d15bfd4d3bb0718772", "fixed_commit": "647480166bfe7532e8c471fef0146e3a17e6c0c9", "subject": "foreign key reference column", "state_a": "other_id", "state_b": "ref_db_column", "state_a_turn": "The foreign key reference column is other_id.", "state_b_turn": "The foreign key reference column is ref_db_column.", "question": "What is the foreign key reference column?", "gold_answer": "ref_db_column", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-15499", "base_commit": "d90e34c61b27fba2527834806639eebbcfab9631", "fixed_commit": "647480166bfe7532e8c471fef0146e3a17e6c0c9", "subject": "function that reduces migrations", "state_a": "CreateModel + AlterModelManagers", "state_b": "CreateModel", "state_a_turn": "The function that reduces migrations is CreateModel + AlterModelManagers.", "state_b_turn": "The function that reduces migrations is CreateModel.", "question": "What function reduces migrations?", "gold_answer": "CreateModel", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-15503", "base_commit": "859a87d873ce7152af73ab851653b4e1c3ffea4c", "fixed_commit": "647480166bfe7532e8c471fef0146e3a17e6c0c9", "subject": "function that handles JSONField key lookups", "state_a": "HasKeyLookup", "state_b": "HasKeyOrArrayIndex", "state_a_turn": "The function that handles JSONField key lookups is HasKeyLookup.", "state_b_turn": "The function that handles JSONField key lookups is HasKeyOrArrayIndex.", "question": "What function handles JSONField key lookups?", "gold_answer": "HasKeyOrArrayIndex", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-15569", "base_commit": "884b4c27f506b3c29d58509fc83a35c30ea10d94", "fixed_commit": "647480166bfe7532e8c471fef0146e3a17e6c0c9", "subject": "method that clears the lookup cache", "state_a": "_unregister_lookup", "state_b": "_clear_cached_lookups", "state_a_turn": "The method that clears the lookup cache is _unregister_lookup.", "state_b_turn": "The method that clears the lookup cache is _clear_cached_lookups.", "question": "What method clears the lookup cache?", "gold_answer": "_clear_cached_lookups", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-15741", "base_commit": "8c0886b068ba4e224dd78104b93c9638b860b398", "fixed_commit": "0fbdb9784da915fce5dcc1fe82bac9b4785749e5", "subject": "parameter passed to django.utils.formats.get_format", "state_a": "format_type", "state_b": "str(format_type)", "state_a_turn": "The parameter passed to django.utils.formats.get_format is format_type.", "state_b_turn": "The parameter passed to django.utils.formats.get_format is str(format_type).", "question": "What should the parameter passed to django.utils.formats.get_format be converted to?", "gold_answer": "str(format_type)", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-15863", "base_commit": "37c5b8c07be104fd5288cd87f101e48cb7a40298", "fixed_commit": "0fbdb9784da915fce5dcc1fe82bac9b4785749e5", "subject": "value passed to floatformat filter", "state_a": "repr(text)", "state_b": "str(text)", "state_a_turn": "The value passed to floatformat filter is repr(text).", "state_b_turn": "The value passed to floatformat filter is str(text).", "question": "What is the value passed to floatformat filter?", "gold_answer": "str(text)", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-16429", "base_commit": "6c86495bcee22eac19d7fb040b2988b830707cbd", "fixed_commit": "0fbdb9784da915fce5dcc1fe82bac9b4785749e5", "subject": "datetime object's tzinfo", "state_a": "None", "state_b": "d.tzinfo", "state_a_turn": "The datetime object's tzinfo is None.", "state_b_turn": "The datetime object's tzinfo is d.tzinfo.", "question": "What is the datetime object's tzinfo?", "gold_answer": "d.tzinfo", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-16485", "base_commit": "39f83765e12b0e5d260b7939fc3fe281d879b279", "fixed_commit": "4a72da71001f154ea60906a2f74898d32b7322a7", "subject": "minimum precision for floatformat", "state_a": "-1", "state_b": "0", "state_a_turn": "The minimum precision for floatformat is -1.", "state_b_turn": "The minimum precision for floatformat is 0.", "question": "What is the minimum precision for floatformat?", "gold_answer": "0", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-16667", "base_commit": "02c356f2f3945b8075735d485c3cf48cad991011", "fixed_commit": "4a72da71001f154ea60906a2f74898d32b7322a7", "subject": "default value for SelectDateWidget when OverflowError occurs", "state_a": "None", "state_b": "\"0-0-0\"", "state_a_turn": "The default value for SelectDateWidget when OverflowError occurs is None.", "state_b_turn": "The default value for SelectDateWidget when OverflowError occurs is \"0-0-0\".", "question": "What is the default value returned by SelectDateWidget when an OverflowError occurs?", "gold_answer": "\"0-0-0\"", "meta": {"source": "swe_raw"}}, {"repo": "django/django", "issue_id": "django__django-17084", "base_commit": "f8c43aca467b7b0c4bb0a7fa41362f90b610b8df", "fixed_commit": "4a72da71001f154ea60906a2f74898d32b7322a7", "subject": "flag indicating window function usage", "state_a": "False", "state_b": "True", "state_a_turn": "The flag indicating window function usage is False.", "state_b_turn": "The flag indicating window function usage is True.", "question": "Does the query involve window functions?", "gold_answer": "True", "meta": {"source": "swe_raw"}}, {"repo": "matplotlib/matplotlib", "issue_id": "matplotlib__matplotlib-20826", "base_commit": "a0d2e399729d36499a1924e5ca5bc067c8396810", "fixed_commit": "f93c0a3dcb82feed0262d758626c90d4002685f3", "subject": "default grid visibility on shared axes", "state_a": "False", "state_b": "True", "state_a_turn": "The default grid visibility on shared axes is False.", "state_b_turn": "The default grid visibility on shared axes is True.", "question": "What is the default value for grid visibility on shared axes?", "gold_answer": "True", "meta": {"source": "swe_raw"}}, {"repo": "matplotlib/matplotlib", "issue_id": "matplotlib__matplotlib-20859", "base_commit": "64619e53e9d0ed417daba287ac0d3a06943a54d5", "fixed_commit": "f93c0a3dcb82feed0262d758626c90d4002685f3", "subject": "class that represents a figure", "state_a": "Figure", "state_b": "FigureBase", "state_a_turn": "The class that represents a figure is Figure.", "state_b_turn": "The class that represents a figure is FigureBase.", "question": "What class represents a figure?", "gold_answer": "FigureBase", "meta": {"source": "swe_raw"}}, {"repo": "matplotlib/matplotlib", "issue_id": "matplotlib__matplotlib-23412", "base_commit": "f06c2c3abdaf4b90285ce5ca7fedbb8ace715911", "fixed_commit": "de98877e3dc45de8dd441d008f23d88738dc015d", "subject": "dash pattern for patch objects", "state_a": "(0, self._dash_pattern[1])", "state_b": "(self._dash_pattern)", "state_a_turn": "The dash pattern for patch objects is (0, self._dash_pattern[1]).", "state_b_turn": "The dash pattern for patch objects is (self._dash_pattern).", "question": "What is the dash pattern used for patch objects?", "gold_answer": "(self._dash_pattern)", "meta": {"source": "swe_raw"}}, {"repo": "matplotlib/matplotlib", "issue_id": "matplotlib__matplotlib-24177", "base_commit": "493d608e39d32a67173c23a7bbc47d6bfedcef61", "fixed_commit": "73909bcb408886a22e2b84581d6b9e6d9907c813", "subject": "simplification flag for Bezier curves", "state_a": "True", "state_b": "False", "state_a_turn": "The simplification flag for Bezier curves is True.", "state_b_turn": "The simplification flag for Bezier curves is False.", "question": "What is the value of the simplify flag for Bezier curves?", "gold_answer": "False", "meta": {"source": "swe_raw"}}, {"repo": "matplotlib/matplotlib", "issue_id": "matplotlib__matplotlib-24870", "base_commit": "6091437be9776139d3672cde28a19cbe6c09dcd5", "fixed_commit": "73909bcb408886a22e2b84581d6b9e6d9907c813", "subject": "default contour levels for boolean inputs", "state_a": "[.5]", "state_b": "[0.5]", "state_a_turn": "The default contour levels for boolean inputs is [.5].", "state_b_turn": "The default contour levels for boolean inputs is [0.5].", "question": "What are the default contour levels for boolean inputs?", "gold_answer": "[0.5]", "meta": {"source": "swe_raw"}}, {"repo": "matplotlib/matplotlib", "issue_id": "matplotlib__matplotlib-26466", "base_commit": "3dd06a46750d174f821df5377996f493f1af4ebb", "fixed_commit": "0849036fd992a2dd133a0cffc3f84f58ccf1840f", "subject": "parameter that defines reference coordinates for annotations", "state_a": "ref_coord", "state_b": "(x, y)", "state_a_turn": "The parameter that defines reference coordinates for annotations is ref_coord.", "state_b_turn": "The parameter that defines reference coordinates for annotations is (x, y).", "question": "What parameter defines the reference coordinates for annotations?", "gold_answer": "(x, y)", "meta": {"source": "swe_raw"}}, {"repo": "mwaskom/seaborn", "issue_id": "mwaskom__seaborn-3069", "base_commit": "54cab15bdacfaa05a88fbc5502a5b322d99f148e", "fixed_commit": "d25872b0fc99dbf7e666a91f59bd4ed125186aa1", "subject": "class that represents a nominal scale in seaborn", "state_a": "Nominal", "state_b": "Scale, Nominal", "state_a_turn": "The class that represents a nominal scale in seaborn is Nominal.", "state_b_turn": "The class that represents a nominal scale in seaborn is Scale, Nominal.", "question": "What class represents a nominal scale in seaborn?", "gold_answer": "Scale, Nominal", "meta": {"source": "swe_raw"}}, {"repo": "pydata/xarray", "issue_id": "pydata__xarray-3095", "base_commit": "1757dffac2fa493d7b9a074b84cf8c830a706688", "fixed_commit": "1c198a191127c601d091213c4b3292a8bb3054e1", "subject": "default value for deep parameter in copy method", "state_a": "False", "state_b": "True", "state_a_turn": "The default value for deep parameter in copy method is False.", "state_b_turn": "The default value for deep parameter in copy method is True.", "question": "What is the default value for the deep parameter in the copy method?", "gold_answer": "True", "meta": {"source": "swe_raw"}}, {"repo": "pydata/xarray", "issue_id": "pydata__xarray-3993", "base_commit": "8cc34cb412ba89ebca12fc84f76a9e452628f1bc", "fixed_commit": "1c198a191127c601d091213c4b3292a8bb3054e1", "subject": "parameter name in integrate method", "state_a": "dim", "state_b": "coord", "state_a_turn": "The parameter name in integrate method is dim.", "state_b_turn": "The parameter name in integrate method is coord.", "question": "What parameter is used for specifying the coordinate(s) to integrate over?", "gold_answer": "coord", "meta": {"source": "swe_raw"}}, {"repo": "pydata/xarray", "issue_id": "pydata__xarray-4075", "base_commit": "19b088636eb7d3f65ab7a1046ac672e0689371d8", "fixed_commit": "1c198a191127c601d091213c4b3292a8bb3054e1", "subject": "dtype of weights in weighted mean calculation", "state_a": "bool", "state_b": "int", "state_a_turn": "The dtype of weights in weighted mean calculation is bool.", "state_b_turn": "The dtype of weights in weighted mean calculation is int.", "question": "What is the dtype of weights in the weighted mean calculation?", "gold_answer": "int", "meta": {"source": "swe_raw"}}, {"repo": "pydata/xarray", "issue_id": "pydata__xarray-4629", "base_commit": "a41edc7bf5302f2ea327943c0c48c532b12009bc", "fixed_commit": "1c198a191127c601d091213c4b3292a8bb3054e1", "subject": "function that merges attributes", "state_a": "variable_attrs[0]", "state_b": "dict(variable_attrs[0])", "state_a_turn": "The function that merges attributes is variable_attrs[0].", "state_b_turn": "The function that merges attributes is dict(variable_attrs[0]).", "question": "What function merges attributes?", "gold_answer": "dict(variable_attrs[0])", "meta": {"source": "swe_raw"}}, {"repo": "pydata/xarray", "issue_id": "pydata__xarray-7229", "base_commit": "3aa75c8d00a4a2d4acf10d80f76b937cadb666b7", "fixed_commit": "087ebbb78668bdf5d2d41c3b2553e3f29ce75be1", "subject": "default behavior for keep_attrs parameter", "state_a": "False", "state_b": "True", "state_a_turn": "The default behavior for keep_attrs parameter is False.", "state_b_turn": "The default behavior for keep_attrs parameter is True.", "question": "What is the default value of the keep_attrs parameter in xr.where?", "gold_answer": "True", "meta": {"source": "swe_raw"}}, {"repo": "pylint-dev/pylint", "issue_id": "pylint-dev__pylint-6386", "base_commit": "754b487f4d892e3d4872b6fc7468a71db4e31c13", "fixed_commit": "680edebc686cad664bbed934a490aeafa775f163", "subject": "short verbose option", "state_a": "-v", "state_b": "--verbose", "state_a_turn": "The short verbose option is -v.", "state_b_turn": "The short verbose option is --verbose.", "question": "What is the short option for the verbose mode?", "gold_answer": "--verbose", "meta": {"source": "swe_raw"}}, {"repo": "pylint-dev/pylint", "issue_id": "pylint-dev__pylint-6528", "base_commit": "273a8b25620467c1e5686aa8d2a1dbb8c02c78d0", "fixed_commit": "680edebc686cad664bbed934a490aeafa775f163", "subject": "function that checks if a file is ignored", "state_a": "_is_in_ignore_list_re", "state_b": "_is_ignored_file", "state_a_turn": "The function that checks if a file is ignored is _is_in_ignore_list_re.", "state_b_turn": "The function that checks if a file is ignored is _is_ignored_file.", "question": "What function checks if a file is ignored?", "gold_answer": "_is_ignored_file", "meta": {"source": "swe_raw"}}, {"repo": "pylint-dev/pylint", "issue_id": "pylint-dev__pylint-6903", "base_commit": "ca80f03a43bc39e4cc2c67dc99817b3c9f13b8a6", "fixed_commit": "e90702074e68e20dc8e5df5013ee3ecf22139c3e", "subject": "number of CPUs calculated by pylint", "state_a": "0", "state_b": "1", "state_a_turn": "The number of CPUs calculated by pylint is 0.", "state_b_turn": "The number of CPUs calculated by pylint is 1.", "question": "What is the number of CPUs calculated by pylint in a Kubernetes Pod?", "gold_answer": "1", "meta": {"source": "swe_raw"}}, {"repo": "pylint-dev/pylint", "issue_id": "pylint-dev__pylint-8898", "base_commit": "1f8c4d9eb185c16a2c1d881c054f015e1c2eb334", "fixed_commit": "a0ce6e424e3a208f3aed1cbf6e16c40853bec3c0", "subject": "function that checks regular expression CSV", "state_a": "_check_csv", "state_b": "_check_regexp_csv", "state_a_turn": "The function that checks regular expression CSV is _check_csv.", "state_b_turn": "The function that checks regular expression CSV is _check_regexp_csv.", "question": "What function checks a comma-separated list of regular expressions?", "gold_answer": "_check_regexp_csv", "meta": {"source": "swe_raw"}}, {"repo": "pytest-dev/pytest", "issue_id": "pytest-dev__pytest-5262", "base_commit": "58e6a09db49f34886ff13f3b7520dd0bcd7063cd", "fixed_commit": "693c3b7f61d4d32f8927a74f34ce8ac56d63958e", "subject": "mode of EncodedFile", "state_a": "rb+", "state_b": "r+", "state_a_turn": "The mode of EncodedFile is rb+.", "state_b_turn": "The mode of EncodedFile is r+.", "question": "What is the mode of EncodedFile?", "gold_answer": "r+", "meta": {"source": "swe_raw"}}, {"repo": "pytest-dev/pytest", "issue_id": "pytest-dev__pytest-5809", "base_commit": "8aba863a634f40560e25055d179220f0eefabe9a", "fixed_commit": "d5843f89d3c008ddcb431adbc335b080a79e617e", "subject": "lexer used for pasting pytest output", "state_a": "python3", "state_b": "text", "state_a_turn": "The lexer used for pasting pytest output is python3.", "state_b_turn": "The lexer used for pasting pytest output is text.", "question": "What lexer is used for pasting pytest output?", "gold_answer": "text", "meta": {"source": "swe_raw"}}, {"repo": "pytest-dev/pytest", "issue_id": "pytest-dev__pytest-7571", "base_commit": "422685d0bdc110547535036c1ff398b5e1c44145", "fixed_commit": "634cde9506eb1f48dec3ec77974ee8dc952207c6", "subject": "log level restoration in caplog fixture", "state_a": "None", "state_b": "self.handler.level", "state_a_turn": "The log level restoration in caplog fixture is None.", "state_b_turn": "The log level restoration in caplog fixture is self.handler.level.", "question": "What value is stored to restore the log handler level?", "gold_answer": "self.handler.level", "meta": {"source": "swe_raw"}}, {"repo": "pytest-dev/pytest", "issue_id": "pytest-dev__pytest-7982", "base_commit": "a7e38c5c61928033a2dc1915cbee8caa8544a4d0", "fixed_commit": "902739cfc3bbc3379e6ef99c8e250de35f52ecde", "subject": "directory traversal behavior", "state_a": "follow_symlinks=False", "state_b": "follow_symlinks=True", "state_a_turn": "The directory traversal behavior is follow_symlinks=False.", "state_b_turn": "The directory traversal behavior is follow_symlinks=True.", "question": "What should the directory traversal behavior be?", "gold_answer": "follow_symlinks=True", "meta": {"source": "swe_raw"}}, {"repo": "pytest-dev/pytest", "issue_id": "pytest-dev__pytest-8399", "base_commit": "6e7dc8bac831cd8cf7a53b08efa366bd84f0c0fe", "fixed_commit": "634312b14a45db8d60d72016e01294284e3a18d4", "subject": "private unittest setup fixtures", "state_a": "xunit_setup_class_fixture", "state_b": "_xunit_setup_class_fixture", "state_a_turn": "The private unittest setup fixtures is xunit_setup_class_fixture.", "state_b_turn": "The private unittest setup fixtures is _xunit_setup_class_fixture.", "question": "What is the name of the private unittest setup fixture for a class?", "gold_answer": "_xunit_setup_class_fixture", "meta": {"source": "swe_raw"}}, {"repo": "scikit-learn/scikit-learn", "issue_id": "scikit-learn__scikit-learn-12973", "base_commit": "a7b8b9e9e16d4e15fabda5ae615086c2e1c47d8a", "fixed_commit": "7813f7efb5b2012412888b69e73d76f2df2b50b6", "subject": "default value of the `copy_X` parameter in the `fit` method", "state_a": "True", "state_b": "None", "state_a_turn": "The default value of the `copy_X` parameter in the `fit` method is True.", "state_b_turn": "The default value of the `copy_X` parameter in the `fit` method is None.", "question": "What is the default value of the `copy_X` parameter in the `fit` method?", "gold_answer": "None", "meta": {"source": "swe_raw"}}, {"repo": "scikit-learn/scikit-learn", "issue_id": "scikit-learn__scikit-learn-13328", "base_commit": "37b0e66c871e8fb032a9c7086b2a1d5419838154", "fixed_commit": "7813f7efb5b2012412888b69e73d76f2df2b50b6", "subject": "dtype parameter for HuberRegressor.fit", "state_a": "None", "state_b": "[np.float64, np.float32]", "state_a_turn": "The dtype parameter for HuberRegressor.fit is None.", "state_b_turn": "The dtype parameter for HuberRegressor.fit is [np.float64, np.float32].", "question": "What dtypes are now accepted by HuberRegressor.fit?", "gold_answer": "[np.float64, np.float32]", "meta": {"source": "swe_raw"}}, {"repo": "scikit-learn/scikit-learn", "issue_id": "scikit-learn__scikit-learn-14496", "base_commit": "d49a6f13af2f22228d430ac64ac2b518937800d0", "fixed_commit": "7e85a6d1f038bbb932b36f18d75df6be937ed00d", "subject": "default value for min_samples parameter", "state_a": "None", "state_b": "5", "state_a_turn": "The default value for min_samples parameter is None.", "state_b_turn": "The default value for min_samples parameter is 5.", "question": "What is the default value for the min_samples parameter?", "gold_answer": "5", "meta": {"source": "swe_raw"}}, {"repo": "scikit-learn/scikit-learn", "issue_id": "scikit-learn__scikit-learn-14710", "base_commit": "4b6273b87442a4437d8b3873ea3022ae163f4fdf", "fixed_commit": "7e85a6d1f038bbb932b36f18d75df6be937ed00d", "subject": "scorer used during early stopping", "state_a": "integer", "state_b": "string", "state_a_turn": "The scorer used during early stopping is integer.", "state_b_turn": "The scorer used during early stopping is string.", "question": "What type of values does the scorer use during early stopping?", "gold_answer": "string", "meta": {"source": "swe_raw"}}, {"repo": "scikit-learn/scikit-learn", "issue_id": "scikit-learn__scikit-learn-15100", "base_commit": "af8a6e592a1a15d92d77011856d5aa0ec4db4c6c", "fixed_commit": "7e85a6d1f038bbb932b36f18d75df6be937ed00d", "subject": "function that strips accents from strings", "state_a": "strip_accents_unicode", "state_b": "strip_accents_ascii_compatible", "state_a_turn": "The function that strips accents from strings is strip_accents_unicode.", "state_b_turn": "The function that strips accents from strings is strip_accents_ascii_compatible.", "question": "What function checks if a string is ASCII-compatible before stripping accents?", "gold_answer": "strip_accents_ascii_compatible", "meta": {"source": "swe_raw"}}, {"repo": "scikit-learn/scikit-learn", "issue_id": "scikit-learn__scikit-learn-25102", "base_commit": "f9a1cf072da9d7375d6c2163f68a6038b13b310f", "fixed_commit": "1e8a5b833d1b58f3ab84099c4582239af854b23a", "subject": "parameter that controls whether to cast input data to ndarray", "state_a": "True", "state_b": "False", "state_a_turn": "The parameter that controls whether to cast input data to ndarray is True.", "state_b_turn": "The parameter that controls whether to cast input data to ndarray is False.", "question": "What is the default value of the parameter that controls whether to cast input data to ndarray?", "gold_answer": "False", "meta": {"source": "swe_raw"}}, {"repo": "scikit-learn/scikit-learn", "issue_id": "scikit-learn__scikit-learn-25931", "base_commit": "e3d1f9ac39e4bf0f31430e779acc50fb05fe1b64", "fixed_commit": "1e8a5b833d1b58f3ab84099c4582239af854b23a", "subject": "method that computes score samples", "state_a": "score_samples", "state_b": "_score_samples", "state_a_turn": "The method that computes score samples is score_samples.", "state_b_turn": "The method that computes score samples is _score_samples.", "question": "What method computes the score samples?", "gold_answer": "_score_samples", "meta": {"source": "swe_raw"}}, {"repo": "scikit-learn/scikit-learn", "issue_id": "scikit-learn__scikit-learn-25973", "base_commit": "10dbc142bd17ccf7bd38eec2ac04b52ce0d1009e", "fixed_commit": "1e8a5b833d1b58f3ab84099c4582239af854b23a", "subject": "cross-validation method used by SequentialFeatureSelector", "state_a": "None", "state_b": "LeaveOneGroupOut()", "state_a_turn": "The cross-validation method used by SequentialFeatureSelector is None.", "state_b_turn": "The cross-validation method used by SequentialFeatureSelector is LeaveOneGroupOut().", "question": "What cross-validation method is used by SequentialFeatureSelector?", "gold_answer": "LeaveOneGroupOut()", "meta": {"source": "swe_raw"}}, {"repo": "sphinx-doc/sphinx", "issue_id": "sphinx-doc__sphinx-10435", "base_commit": "f1061c012e214f16fd8790dec3c283d787e3daa8", "fixed_commit": "60775ec4c4ea08509eee4b564cbf90f316021aff", "subject": "LaTeX code block trailer", "state_a": "\\end{Verbatim}", "state_b": "%\\n\\end{Verbatim}", "state_a_turn": "The LaTeX code block trailer is \\end{Verbatim}.", "state_b_turn": "The LaTeX code block trailer is %\\n\\end{Verbatim}.", "question": "What is the LaTeX code block trailer?", "gold_answer": "%\\n\\end{Verbatim}", "meta": {"source": "swe_raw"}}, {"repo": "sphinx-doc/sphinx", "issue_id": "sphinx-doc__sphinx-7454", "base_commit": "aca3f825f2e4a8817190f3c885a242a285aa0dba", "fixed_commit": "50d2d289e150cb429de15770bdd48a723de8c45d", "subject": "type hint for None in Python", "state_a": "class", "state_b": "obj", "state_a_turn": "The type hint for None in Python is class.", "state_b_turn": "The type hint for None in Python is obj.", "question": "What type should the 'None' type hint be considered as?", "gold_answer": "obj", "meta": {"source": "swe_raw"}}, {"repo": "sphinx-doc/sphinx", "issue_id": "sphinx-doc__sphinx-7757", "base_commit": "212fd67b9f0b4fae6a7c3501fdf1a9a5b2801329", "fixed_commit": "5afc77ee27fc01c57165ab260d3a76751f9ddb35", "subject": "default value for positional only argument", "state_a": "Parameter.empty", "state_b": "ast_unparse(defaults[i])", "state_a_turn": "The default value for positional only argument is Parameter.empty.", "state_b_turn": "The default value for positional only argument is ast_unparse(defaults[i]).", "question": "What is the default value for a positional-only argument?", "gold_answer": "ast_unparse(defaults[i])", "meta": {"source": "swe_raw"}}, {"repo": "sphinx-doc/sphinx", "issue_id": "sphinx-doc__sphinx-7889", "base_commit": "ec9af606c6cfa515f946d74da9b51574f2f9b16f", "fixed_commit": "f92fa6443fe6f457ab0c26d41eb229e825fda5e1", "subject": "type of key used in __getitem__ method", "state_a": "str", "state_b": "Any", "state_a_turn": "The type of key used in __getitem__ method is str.", "state_b_turn": "The type of key used in __getitem__ method is Any.", "question": "What type is used for the key in the __getitem__ method?", "gold_answer": "Any", "meta": {"source": "swe_raw"}}, {"repo": "sphinx-doc/sphinx", "issue_id": "sphinx-doc__sphinx-9230", "base_commit": "567ff22716ac258b9edd2c1711d766b440ac0b11", "fixed_commit": "9a2c3c4a1559e37e95fdee88c128bb116642c897", "subject": "parameter type parsing in docstring", "state_a": "split(None, 1)", "state_b": "rsplit(None, 1)", "state_a_turn": "The parameter type parsing in docstring is split(None, 1).", "state_b_turn": "The parameter type parsing in docstring is rsplit(None, 1).", "question": "How should the parameter type be parsed in a docstring?", "gold_answer": "rsplit(None, 1)", "meta": {"source": "swe_raw"}}, {"repo": "sphinx-doc/sphinx", "issue_id": "sphinx-doc__sphinx-9320", "base_commit": "e05cef574b8f23ab1b57f57e7da6dee509a4e230", "fixed_commit": "9a2c3c4a1559e37e95fdee88c128bb116642c897", "subject": "function that checks for valid or empty paths", "state_a": "is_path", "state_b": "is_path_or_empty", "state_a_turn": "The function that checks for valid or empty paths is is_path.", "state_b_turn": "The function that checks for valid or empty paths is is_path_or_empty.", "question": "What function checks if a path is valid or empty?", "gold_answer": "is_path_or_empty", "meta": {"source": "swe_raw"}}, {"repo": "sphinx-doc/sphinx", "issue_id": "sphinx-doc__sphinx-9367", "base_commit": "6918e69600810a4664e53653d6ff0290c3c4a788", "fixed_commit": "9a2c3c4a1559e37e95fdee88c128bb116642c897", "subject": "rendering of a 1-element tuple", "state_a": "(%s)", "state_b": "(%s,)", "state_a_turn": "The rendering of a 1-element tuple is (%s).", "state_b_turn": "The rendering of a 1-element tuple is (%s,).", "question": "How should a 1-element tuple be rendered?", "gold_answer": "(%s,)", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-13372", "base_commit": "30379ea6e225e37833a764ac2da7b7fadf5fe374", "fixed_commit": "ec9e3c0436fbff934fa84e22bf07f1b3ef5bfac3", "subject": "exception handling for non-numeric arguments in evalf", "state_a": "None", "state_b": "NotImplementedError", "state_a_turn": "The exception handling for non-numeric arguments in evalf is None.", "state_b_turn": "The exception handling for non-numeric arguments in evalf is NotImplementedError.", "question": "What exception should be raised when a non-numeric argument is encountered during evalf?", "gold_answer": "NotImplementedError", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-13974", "base_commit": "84c125972ad535b2dfb245f8d311d347b45e5b8a", "fixed_commit": "ec9e3c0436fbff934fa84e22bf07f1b3ef5bfac3", "subject": "function that simplifies tensor product expressions", "state_a": "tensor_product_simp", "state_b": "tensor_product_simp_Pow", "state_a_turn": "The function that simplifies tensor product expressions is tensor_product_simp.", "state_b_turn": "The function that simplifies tensor product expressions is tensor_product_simp_Pow.", "question": "What function simplifies tensor product expressions?", "gold_answer": "tensor_product_simp_Pow", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-14976", "base_commit": "9cbea134220b0b951587e11b63e2c832c7246cbc", "fixed_commit": "e53e809176de9aa0fb62e85689f8cdb669d4cacb", "subject": "function that handles rational numbers in sympy", "state_a": "_print_Rational", "state_b": "_print_Rational_custom", "state_a_turn": "The function that handles rational numbers in sympy is _print_Rational.", "state_b_turn": "The function that handles rational numbers in sympy is _print_Rational_custom.", "question": "What function handles rational numbers in sympy?", "gold_answer": "_print_Rational_custom", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-15349", "base_commit": "768da1c6f6ec907524b8ebbf6bf818c92b56101b", "fixed_commit": "73b3f90093754c5ed1561bd885242330e3583004", "subject": "element in rotation matrix", "state_a": "2*s*(q.c*q.d + q.b*q.a)", "state_b": "2*s*(q.c*q.d - q.b*q.a)", "state_a_turn": "The element in rotation matrix is 2*s*(q.c*q.d + q.b*q.a).", "state_b_turn": "The element in rotation matrix is 2*s*(q.c*q.d - q.b*q.a).", "question": "What is the correct expression for m12 in the rotation matrix?", "gold_answer": "2*s*(q.c*q.d - q.b*q.a)", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-15976", "base_commit": "701441853569d370506514083b995d11f9a130bd", "fixed_commit": "73b3f90093754c5ed1561bd885242330e3583004", "subject": "function that handles MathML symbol printing", "state_a": "_print_Symbol", "state_b": "_print_Symbol_with_style", "state_a_turn": "The function that handles MathML symbol printing is _print_Symbol.", "state_b_turn": "The function that handles MathML symbol printing is _print_Symbol_with_style.", "question": "What function handles MathML symbol printing?", "gold_answer": "_print_Symbol_with_style", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-16766", "base_commit": "b8fe457a02cc24b3470ff678d0099c350b7fef43", "fixed_commit": "70381f282f2d9d039da860e391fe51649df2779d", "subject": "method to handle Indexed operation", "state_a": "_print_Not", "state_b": "_print_Indexed", "state_a_turn": "The method to handle Indexed operation is _print_Not.", "state_b_turn": "The method to handle Indexed operation is _print_Indexed.", "question": "What method handles the Indexed operation in PythonCodePrinter?", "gold_answer": "_print_Indexed", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-20916", "base_commit": "82298df6a51491bfaad0c6d1980e7e3ca808ae93", "fixed_commit": "3ac1464b8840d5f8b618a654f9fbf09c452fe969", "subject": "regular expression pattern for matching names ending with digits", "state_a": "^([a-zA-Z]+)([0-9]+)$", "state_b": "^([^\n\\W\\d_]+)(\\d+)$", "state_a_turn": "The regular expression pattern for matching names ending with digits is ^([a-zA-Z]+)([0-9]+)$.", "state_b_turn": "The regular expression pattern for matching names ending with digits is ^([^\n\\W\\d_]+)(\\d+)$.", "question": "What regular expression pattern matches names ending with digits?", "gold_answer": "^([^\n\\W\\d_]+)(\\d+)$", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-22080", "base_commit": "3f8c8c2377cb8e0daaf8073e8d03ac7d87580813", "fixed_commit": "fd40404e72921b9e52a5f9582246e4a6cd96c431", "subject": "precedence value for Mod", "state_a": "None", "state_b": "PRECEDENCE['Mul']", "state_a_turn": "The precedence value for Mod is None.", "state_b_turn": "The precedence value for Mod is PRECEDENCE['Mul'].", "question": "What is the precedence value for Mod?", "gold_answer": "PRECEDENCE['Mul']", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-22456", "base_commit": "a3475b3f9ac662cd425157dd3bdb93ad7111c090", "fixed_commit": "fd40404e72921b9e52a5f9582246e4a6cd96c431", "subject": "class that represents a string", "state_a": "String(Token)", "state_b": "String(Atom, Token)", "state_a_turn": "The class that represents a string is String(Token).", "state_b_turn": "The class that represents a string is String(Atom, Token).", "question": "What class represents a string?", "gold_answer": "String(Atom, Token)", "meta": {"source": "swe_raw"}}, {"repo": "sympy/sympy", "issue_id": "sympy__sympy-23534", "base_commit": "832c24fec1046eaa544a4cab4c69e3af3e651759", "fixed_commit": "9a6104eab0ea7ac191a09c24f3e2d79dcd66bda5", "subject": "default class used by symbols function", "state_a": "Symbol", "state_b": "Function", "state_a_turn": "The default class used by symbols function is Symbol.", "state_b_turn": "The default class used by symbols function is Function.", "question": "What default class is used by the symbols function?", "gold_answer": "Function", "meta": {"source": "swe_raw"}}]

==> anc/data/taxonomy_labels.json <==
{
"astropy__astropy-12907": "logic-control-flow",
"astropy__astropy-14182": "logic-control-flow",
"astropy__astropy-14365": "logic-control-flow",
"astropy__astropy-14995": "logic-control-flow",
"astropy__astropy-6938": "other",
"astropy__astropy-7746": "logic-control-flow",
"django__django-10924": "logic-control-flow",
"django__django-11001": "logic-control-flow",
"django__django-11019": "logic-control-flow",
"django__django-11039": "structural-refactor",
"django__django-11099": "structural-refactor",
"django__django-11179": "logic-control-flow",
"django__django-11283": "logic-control-flow",
"django__django-11422": "logic-control-flow",
"django__django-11564": "logic-control-flow",
"django__django-11583": "logic-control-flow",
"django__django-11630": "logic-control-flow",
"django__django-11742": "logic-control-flow",
"django__django-11797": "other",
"django__django-11848": "logic-control-flow",
"django__django-11905": "logic-control-flow",
"django__django-11910": "logic-control-flow",
"django__django-11964": "logic-control-flow",
"django__django-11999": "logic-control-flow",
"django__django-12113": "other",
"django__django-12125": "logic-control-flow",
"django__django-12184": "logic-control-flow",
"django__django-12284": "logic-control-flow",
"django__django-12453": "logic-control-flow",
"django__django-12497": "logic-control-flow",
"django__django-12589": "logic-control-flow",
"django__django-12700": "structural-refactor",
"django__django-12747": "logic-control-flow",
"django__django-12856": "structural-refactor",
"django__django-12908": "logic-control-flow",
"django__django-12915": "logic-control-flow",
"django__django-12983": "logic-control-flow",
"django__django-13028": "logic-control-flow",
"django__django-13033": "logic-control-flow",
"django__django-13158": "logic-control-flow",
"django__django-13220": "logic-control-flow",
"django__django-13265": "logic-control-flow",
"django__django-13315": "logic-control-flow",
"django__django-13321": "logic-control-flow",
"django__django-13401": "logic-control-flow",
"django__django-13447": "other",
"django__django-13551": "structural-refactor",
"django__django-13590": "logic-control-flow",
"django__django-13658": "structural-refactor",
"django__django-13660": "logic-control-flow",
"django__django-13757": "logic-control-flow",
"django__django-13768": "logic-control-flow",
"django__django-13933": "logic-control-flow",
"django__django-13964": "logic-control-flow",
"django__django-14016": "logic-control-flow",
"django__django-14017": "logic-control-flow",
"django__django-14155": "logic-control-flow",
"django__django-14411": "other",
"django__django-14534": "logic-control-flow",
"django__django-14580": "other",
"django__django-14608": "structural-refactor",
"django__django-14667": "logic-control-flow",
"django__django-14730": "logic-control-flow",
"django__django-14752": "structural-refactor",
"django__django-14787": "logic-control-flow",
"django__django-14855": "logic-control-flow",
"django__django-14915": "other",
"django__django-14997": "logic-control-flow",
"django__django-14999": "other",
"django__django-15061": "logic-control-flow",
"django__django-15202": "logic-control-flow",
"django__django-15213": "logic-control-flow",
"django__django-15252": "logic-control-flow",
"django__django-15320": "structural-refactor",
"django__django-15347": "structural-refactor",
"django__django-15388": "logic-control-flow",
"django__django-15400": "logic-control-flow",
"django__django-15498": "logic-control-flow",
"django__django-15695": "other",
"django__django-15738": "logic-control-flow",
"django__django-15781": "logic-control-flow",
"django__django-15789": "structural-refactor",
"django__django-15790": "structural-refactor",
"django__django-15814": "logic-control-flow",
"django__django-15819": "logic-control-flow",
"django__django-15851": "structural-refactor",
"django__django-15996": "structural-refactor",
"django__django-16046": "logic-control-flow",
"django__django-16229": "logic-control-flow",
"django__django-16255": "logic-control-flow",
"django__django-16379": "logic-control-flow",
"django__django-16400": "structural-refactor",
"django__django-16408": "logic-control-flow",
"django__django-16527": "logic-control-flow",
"django__django-16595": "logic-control-flow",
"django__django-16816": "logic-control-flow",
"django__django-16820": "logic-control-flow",
"django__django-16873": "logic-control-flow",
"django__django-16910": "logic-control-flow",
"django__django-17051": "structural-refactor",
"django__django-17087": "logic-control-flow",
"matplotlib__matplotlib-18869": "structural-refactor",
"matplotlib__matplotlib-22711": "logic-control-flow",
"matplotlib__matplotlib-22835": "logic-control-flow",
"matplotlib__matplotlib-23299": "logic-control-flow",
"matplotlib__matplotlib-23314": "logic-control-flow",
"matplotlib__matplotlib-23476": "logic-control-flow",
"matplotlib__matplotlib-23562": "logic-control-flow",
"matplotlib__matplotlib-23563": "logic-control-flow",
"matplotlib__matplotlib-23964": "logic-control-flow",
"matplotlib__matplotlib-23987": "logic-control-flow",
"matplotlib__matplotlib-24149": "logic-control-flow",
"matplotlib__matplotlib-24265": "logic-control-flow",
"matplotlib__matplotlib-24970": "logic-control-flow",
"matplotlib__matplotlib-25079": "logic-control-flow",
"matplotlib__matplotlib-25311": "logic-control-flow",
"matplotlib__matplotlib-25332": "logic-control-flow",
"matplotlib__matplotlib-25433": "logic-control-flow",
"matplotlib__matplotlib-25442": "logic-control-flow",
"matplotlib__matplotlib-25498": "logic-control-flow",
"matplotlib__matplotlib-26020": "logic-control-flow",
"mwaskom__seaborn-2848": "logic-control-flow",
"mwaskom__seaborn-3010": "logic-control-flow",
"mwaskom__seaborn-3190": "other",
"mwaskom__seaborn-3407": "other",
"pallets__flask-4045": "logic-control-flow",
"pallets__flask-4992": "structural-refactor",
"pallets__flask-5063": "logic-control-flow",
"psf__requests-2148": "logic-control-flow",
"psf__requests-2317": "other",
"psf__requests-2674": "structural-refactor",
"psf__requests-3362": "logic-control-flow",
"pydata__xarray-3364": "logic-control-flow",
"pydata__xarray-4094": "other",
"pydata__xarray-4248": "other",
"pydata__xarray-4493": "logic-control-flow",
"pydata__xarray-5131": "other",
"pylint-dev__pylint-5859": "logic-control-flow",
"pylint-dev__pylint-6506": "logic-control-flow",
"pylint-dev__pylint-7080": "other",
"pylint-dev__pylint-7114": "structural-refactor",
"pylint-dev__pylint-7228": "logic-control-flow",
"pylint-dev__pylint-7993": "logic-control-flow",
"pytest-dev__pytest-11143": "logic-control-flow",
"pytest-dev__pytest-11148": "other",
"pytest-dev__pytest-5103": "logic-control-flow",
"pytest-dev__pytest-5221": "logic-control-flow",
"pytest-dev__pytest-5227": "value-change",
"pytest-dev__pytest-5413": "logic-control-flow",
"pytest-dev__pytest-5495": "logic-control-flow",
"pytest-dev__pytest-5692": "logic-control-flow",
"pytest-dev__pytest-6116": "other",
"pytest-dev__pytest-7220": "logic-control-flow",
"pytest-dev__pytest-7432": "logic-control-flow",
"pytest-dev__pytest-7490": "logic-control-flow",
"pytest-dev__pytest-8365": "logic-control-flow",
"pytest-dev__pytest-8906": "logic-control-flow",
"pytest-dev__pytest-9359": "logic-control-flow",
"scikit-learn__scikit-learn-10508": "logic-control-flow",
"scikit-learn__scikit-learn-11040": "logic-control-flow",
"scikit-learn__scikit-learn-11281": "structural-refactor",
"scikit-learn__scikit-learn-12471": "structural-refactor",
"scikit-learn__scikit-learn-13142": "logic-control-flow",
"scikit-learn__scikit-learn-13241": "logic-control-flow",
"scikit-learn__scikit-learn-13439": "structural-refactor",
"scikit-learn__scikit-learn-13496": "other",
"scikit-learn__scikit-learn-13497": "structural-refactor",
"scikit-learn__scikit-learn-13584": "logic-control-flow",
"scikit-learn__scikit-learn-14087": "logic-control-flow",
"scikit-learn__scikit-learn-14092": "structural-refactor",
"scikit-learn__scikit-learn-14894": "logic-control-flow",
"scikit-learn__scikit-learn-14983": "logic-control-flow",
"scikit-learn__scikit-learn-15512": "logic-control-flow",
"scikit-learn__scikit-learn-15535": "other",
"scikit-learn__scikit-learn-25500": "structural-refactor",
"scikit-learn__scikit-learn-25570": "logic-control-flow",
"scikit-learn__scikit-learn-25638": "logic-control-flow",
"scikit-learn__scikit-learn-25747": "logic-control-flow",
"sphinx-doc__sphinx-10325": "logic-control-flow",
"sphinx-doc__sphinx-11445": "logic-control-flow",
"sphinx-doc__sphinx-7975": "structural-refactor",
"sphinx-doc__sphinx-8282": "logic-control-flow",
"sphinx-doc__sphinx-8435": "structural-refactor",
"sphinx-doc__sphinx-8474": "logic-control-flow",
"sphinx-doc__sphinx-8506": "logic-control-flow",
"sphinx-doc__sphinx-8627": "other",
"sphinx-doc__sphinx-8713": "structural-refactor",
"sphinx-doc__sphinx-8721": "logic-control-flow",
"sphinx-doc__sphinx-8801": "structural-refactor",
"sympy__sympy-11870": "logic-control-flow",
"sympy__sympy-11897": "logic-control-flow",
"sympy__sympy-12171": "logic-control-flow",
"sympy__sympy-12236": "logic-control-flow",
"sympy__sympy-12419": "logic-control-flow",
"sympy__sympy-12454": "logic-control-flow",
"sympy__sympy-12481": "logic-control-flow",
"sympy__sympy-13031": "logic-control-flow",
"sympy__sympy-13043": "other",
"sympy__sympy-13146": "logic-control-flow",
"sympy__sympy-13177": "logic-control-flow",
"sympy__sympy-13471": "value-change",
"sympy__sympy-13647": "logic-control-flow",
"sympy__sympy-13773": "logic-control-flow",
"sympy__sympy-13895": "logic-control-flow",
"sympy__sympy-13915": "logic-control-flow",
"sympy__sympy-13971": "logic-control-flow",
"sympy__sympy-14024": "logic-control-flow",
"sympy__sympy-14308": "logic-control-flow",
"sympy__sympy-14317": "logic-control-flow",
"sympy__sympy-14396": "structural-refactor",
"sympy__sympy-14774": "value-change",
"sympy__sympy-15011": "structural-refactor",
"sympy__sympy-15345": "logic-control-flow",
"sympy__sympy-15346": "logic-control-flow",
"sympy__sympy-15609": "logic-control-flow",
"sympy__sympy-16106": "logic-control-flow",
"sympy__sympy-16281": "logic-control-flow",
"sympy__sympy-16503": "logic-control-flow",
"sympy__sympy-16792": "structural-refactor",
"sympy__sympy-17022": "structural-refactor",
"sympy__sympy-17139": "logic-control-flow",
"sympy__sympy-17630": "logic-control-flow",
"sympy__sympy-18057": "other",
"sympy__sympy-18087": "other",
"sympy__sympy-18189": "logic-control-flow",
"sympy__sympy-18199": "logic-control-flow",
"sympy__sympy-18532": "structural-refactor",
"sympy__sympy-18835": "logic-control-flow",
"sympy__sympy-20049": "logic-control-flow",
"sympy__sympy-20154": "logic-control-flow",
"sympy__sympy-20212": "logic-control-flow",
"sympy__sympy-20322": "logic-control-flow",
"sympy__sympy-20442": "logic-control-flow",
"sympy__sympy-20590": "other",
"sympy__sympy-20639": "logic-control-flow",
"sympy__sympy-21055": "logic-control-flow",
"sympy__sympy-21379": "logic-control-flow",
"sympy__sympy-21614": "logic-control-flow",
"sympy__sympy-21627": "logic-control-flow",
"sympy__sympy-21847": "logic-control-flow",
"sympy__sympy-22005": "logic-control-flow",
"sympy__sympy-22714": "logic-control-flow",
"sympy__sympy-22840": "logic-control-flow",
"sympy__sympy-23117": "logic-control-flow",
"sympy__sympy-23191": "logic-control-flow",
"sympy__sympy-23262": "logic-control-flow",
"sympy__sympy-24066": "logic-control-flow",
"sympy__sympy-24102": "logic-control-flow",
"sympy__sympy-24152": "logic-control-flow",
"sympy__sympy-24213": "logic-control-flow",
"sympy__sympy-24909": "logic-control-flow",
"astropy__astropy-13033": "logic-control-flow",
"astropy__astropy-13236": "other",
"astropy__astropy-13398": "logic-control-flow",
"astropy__astropy-13579": "logic-control-flow",
"astropy__astropy-13977": "logic-control-flow",
"astropy__astropy-14096": "logic-control-flow",
"astropy__astropy-14309": "other",
"astropy__astropy-14369": "logic-control-flow",
"astropy__astropy-14508": "structural-refactor",
"astropy__astropy-14539": "logic-control-flow",
"astropy__astropy-14598": "logic-control-flow",
"astropy__astropy-7166": "structural-refactor",
"astropy__astropy-7606": "logic-control-flow",
"astropy__astropy-7671": "logic-control-flow",
"astropy__astropy-8707": "other",
"astropy__astropy-8872": "structural-refactor",
"django__django-10097": "other",
"django__django-10554": "logic-control-flow",
"django__django-10880": "logic-control-flow",
"django__django-10973": "logic-control-flow",
"django__django-10999": "structural-refactor",
"django__django-11066": "identity-rename",
"django__django-11087": "logic-control-flow",
"django__django-11138": "logic-control-flow",
"django__django-11141": "logic-control-flow",
"django__django-11149": "logic-control-flow",
"django__django-11163": "structural-refactor",
"django__django-11206": "logic-control-flow",
"django__django-11211": "other",
"django__django-11239": "structural-refactor",
"django__django-11265": "logic-control-flow",
"django__django-11292": "logic-control-flow",
"django__django-11299": "logic-control-flow",
"django__django-11400": "structural-refactor",
"django__django-11433": "logic-control-flow",
"django__django-11451": "logic-control-flow",
"django__django-11477": "structural-refactor",
"django__django-11490": "logic-control-flow",
"django__django-11532": "logic-control-flow",
"django__django-11551": "logic-control-flow",
"django__django-11555": "logic-control-flow",
"django__django-11603": "structural-refactor",
"django__django-11728": "logic-control-flow",
"django__django-11734": "logic-control-flow",
"django__django-11740": "structural-refactor",
"django__django-11749": "logic-control-flow",
"django__django-11790": "structural-refactor",
"django__django-11820": "logic-control-flow",
"django__django-11880": "structural-refactor",
"django__django-11885": "other",
"django__django-11951": "structural-refactor",
"django__django-12039": "other",
"django__django-12143": "structural-refactor",
"django__django-12155": "logic-control-flow",
"django__django-12193": "structural-refactor",
"django__django-12209": "logic-control-flow",
"django__django-12273": "logic-control-flow",
"django__django-12276": "logic-control-flow",
"django__django-12304": "other",
"django__django-12663": "logic-control-flow",
"django__django-12713": "logic-control-flow",
"django__django-12741": "structural-refactor",
"django__django-12754": "logic-control-flow",
"django__django-12774": "logic-control-flow",
"django__django-12858": "logic-control-flow",
"django__django-12965": "logic-control-flow",
"django__django-13012": "structural-refactor",
"django__django-13023": "logic-control-flow",
"django__django-13089": "logic-control-flow",
"django__django-13109": "logic-control-flow",
"django__django-13121": "logic-control-flow",
"django__django-13195": "structural-refactor",
"django__django-13212": "other",
"django__django-13279": "logic-control-flow",
"django__django-13297": "logic-control-flow",
"django__django-13343": "logic-control-flow",
"django__django-13344": "other",
"django__django-13346": "logic-control-flow",
"django__django-13363": "logic-control-flow",
"django__django-13406": "logic-control-flow",
"django__django-13410": "logic-control-flow",
"django__django-13449": "logic-control-flow",
"django__django-13512": "structural-refactor",
"django__django-13516": "other",
"django__django-13568": "logic-control-flow",
"django__django-13569": "logic-control-flow",
"django__django-13786": "structural-refactor",
"django__django-13807": "structural-refactor",
"django__django-13810": "structural-refactor",
"django__django-13820": "structural-refactor",
"django__django-14007": "logic-control-flow",
"django__django-14011": "logic-control-flow",
"django__django-14053": "logic-control-flow",
"django__django-14122": "logic-control-flow",
"django__django-14140": "structural-refactor",
"django__django-14170": "logic-control-flow",
"django__django-14311": "logic-control-flow",
"django__django-14315": "logic-control-flow",
"django__django-14349": "logic-control-flow",
"django__django-14351": "structural-refactor",
"django__django-14376": "structural-refactor",
"django__django-14404": "logic-control-flow",
"django__django-14434": "structural-refactor",
"django__django-14493": "other",
"django__django-14500": "logic-control-flow",
"django__django-14539": "logic-control-flow",
"django__django-14559": "structural-refactor",
"django__django-14631": "structural-refactor",
"django__django-14725": "logic-control-flow",
"django__django-14765": "logic-control-flow",
"django__django-14771": "logic-control-flow",
"django__django-14792": "logic-control-flow",
"django__django-15098": "logic-control-flow",
"django__django-15103": "structural-refactor",
"django__django-15104": "logic-control-flow",
"django__django-15127": "logic-control-flow",
"django__django-15128": "logic-control-flow",
"django__django-15161": "other",
"django__django-15268": "logic-control-flow",
"django__django-15277": "structural-refactor",
"django__django-15278": "logic-control-flow",
"django__django-15280": "logic-control-flow",
"django__django-15315": "logic-control-flow",
"django__django-15368": "logic-control-flow",
"django__django-15375": "logic-control-flow",
"django__django-15380": "other",
"django__django-15382": "logic-control-flow",
"django__django-15467": "logic-control-flow",
"django__django-15525": "logic-control-flow",
"django__django-15554": "logic-control-flow",
"django__django-15561": "structural-refactor",
"django__django-15563": "logic-control-flow",
"django__django-15572": "structural-refactor",
"django__django-15629": "structural-refactor",
"django__django-15731": "logic-control-flow",
"django__django-15732": "logic-control-flow",
"django__django-15916": "logic-control-flow",
"django__django-15930": "logic-control-flow",
"django__django-15957": "structural-refactor",
"django__django-15973": "logic-control-flow",
"django__django-15987": "structural-refactor",
"django__django-16032": "structural-refactor",
"django__django-16082": "structural-refactor",
"django__django-16100": "logic-control-flow",
"django__django-16116": "logic-control-flow",
"django__django-16136": "logic-control-flow",
"django__django-16145": "logic-control-flow",
"django__django-16256": "logic-control-flow",
"django__django-16263": "logic-control-flow",
"django__django-16315": "structural-refactor",
"django__django-16333": "structural-refactor",
"django__django-16454": "logic-control-flow",
"django__django-16493": "logic-control-flow",
"django__django-16502": "logic-control-flow",
"django__django-16560": "structural-refactor",
"django__django-16569": "logic-control-flow",
"django__django-16612": "logic-control-flow",
"django__django-16631": "logic-control-flow",
"django__django-16642": "structural-refactor",
"django__django-16661": "logic-control-flow",
"django__django-16662": "structural-refactor",
"django__django-16801": "logic-control-flow",
"django__django-16819": "logic-control-flow",
"django__django-16877": "structural-refactor",
"django__django-16899": "logic-control-flow",
"django__django-16901": "logic-control-flow",
"django__django-16938": "structural-refactor",
"django__django-16950": "logic-control-flow",
"django__django-17029": "logic-control-flow",
"django__django-7530": "structural-refactor",
"django__django-9296": "structural-refactor",
"matplotlib__matplotlib-13989": "structural-refactor",
"matplotlib__matplotlib-14623": "logic-control-flow",
"matplotlib__matplotlib-20488": "logic-control-flow",
"matplotlib__matplotlib-20676": "logic-control-flow",
"matplotlib__matplotlib-21568": "logic-control-flow",
"matplotlib__matplotlib-22719": "logic-control-flow",
"matplotlib__matplotlib-22865": "logic-control-flow",
"matplotlib__matplotlib-22871": "logic-control-flow",
"matplotlib__matplotlib-24026": "structural-refactor",
"matplotlib__matplotlib-24570": "logic-control-flow",
"matplotlib__matplotlib-24627": "logic-control-flow",
"matplotlib__matplotlib-24637": "logic-control-flow",
"matplotlib__matplotlib-25122": "structural-refactor",
"matplotlib__matplotlib-25287": "logic-control-flow",
"matplotlib__matplotlib-25479": "logic-control-flow",
"matplotlib__matplotlib-25775": "structural-refactor",
"matplotlib__matplotlib-25960": "logic-control-flow",
"matplotlib__matplotlib-26113": "logic-control-flow",
"matplotlib__matplotlib-26208": "logic-control-flow",
"matplotlib__matplotlib-26291": "logic-control-flow",
"matplotlib__matplotlib-26342": "other",
"mwaskom__seaborn-3187": "logic-control-flow",
"pallets__flask-5014": "logic-control-flow",
"psf__requests-1142": "logic-control-flow",
"psf__requests-1724": "structural-refactor",
"psf__requests-1766": "logic-control-flow",
"psf__requests-1921": "value-change",
"psf__requests-2931": "logic-control-flow",
"psf__requests-5414": "logic-control-flow",
"psf__requests-6028": "logic-control-flow",
"pydata__xarray-2905": "other",
"pydata__xarray-3151": "logic-control-flow",
"pydata__xarray-3305": "logic-control-flow",
"pydata__xarray-3677": "logic-control-flow",
"pydata__xarray-4356": "logic-control-flow",
"pydata__xarray-4687": "logic-control-flow",
"pydata__xarray-4695": "other",
"pydata__xarray-4966": "logic-control-flow",
"pydata__xarray-6461": "logic-control-flow",
"pydata__xarray-6599": "logic-control-flow",
"pydata__xarray-6721": "other",
"pydata__xarray-6744": "structural-refactor",
"pydata__xarray-6938": "other",
"pydata__xarray-6992": "logic-control-flow",
"pydata__xarray-7233": "logic-control-flow",
"pydata__xarray-7393": "structural-refactor",
"pylint-dev__pylint-4551": "structural-refactor",
"pylint-dev__pylint-4604": "logic-control-flow",
"pylint-dev__pylint-4661": "structural-refactor",
"pylint-dev__pylint-4970": "logic-control-flow",
"pylint-dev__pylint-7277": "logic-control-flow",
"pytest-dev__pytest-10051": "logic-control-flow",
"pytest-dev__pytest-10081": "logic-control-flow",
"pytest-dev__pytest-10356": "logic-control-flow",
"pytest-dev__pytest-5631": "structural-refactor",
"pytest-dev__pytest-5787": "logic-control-flow",
"pytest-dev__pytest-5840": "logic-control-flow",
"pytest-dev__pytest-6197": "logic-control-flow",
"pytest-dev__pytest-6202": "other",
"pytest-dev__pytest-7205": "logic-control-flow",
"pytest-dev__pytest-7236": "logic-control-flow",
"pytest-dev__pytest-7324": "logic-control-flow",
"pytest-dev__pytest-7521": "logic-control-flow",
"scikit-learn__scikit-learn-10844": "other",
"scikit-learn__scikit-learn-10908": "logic-control-flow",
"scikit-learn__scikit-learn-11310": "logic-control-flow",
"scikit-learn__scikit-learn-11578": "logic-control-flow",
"scikit-learn__scikit-learn-12585": "logic-control-flow",
"scikit-learn__scikit-learn-12682": "structural-refactor",
"scikit-learn__scikit-learn-13124": "logic-control-flow",
"scikit-learn__scikit-learn-13135": "structural-refactor",
"scikit-learn__scikit-learn-14053": "logic-control-flow",
"scikit-learn__scikit-learn-14141": "other",
"scikit-learn__scikit-learn-14629": "logic-control-flow",
"scikit-learn__scikit-learn-25232": "structural-refactor",
"scikit-learn__scikit-learn-26194": "logic-control-flow",
"scikit-learn__scikit-learn-26323": "logic-control-flow",
"scikit-learn__scikit-learn-9288": "logic-control-flow",
"sphinx-doc__sphinx-10323": "other",
"sphinx-doc__sphinx-10449": "logic-control-flow",
"sphinx-doc__sphinx-10466": "logic-control-flow",
"sphinx-doc__sphinx-10614": "structural-refactor",
"sphinx-doc__sphinx-10673": "other",
"sphinx-doc__sphinx-11510": "logic-control-flow",
"sphinx-doc__sphinx-7440": "other",
"sphinx-doc__sphinx-7462": "logic-control-flow",
"sphinx-doc__sphinx-7590": "logic-control-flow",
"sphinx-doc__sphinx-7748": "logic-control-flow",
"sphinx-doc__sphinx-7910": "logic-control-flow",
"sphinx-doc__sphinx-7985": "structural-refactor",
"sphinx-doc__sphinx-8035": "structural-refactor",
"sphinx-doc__sphinx-8056": "structural-refactor",
"sphinx-doc__sphinx-8120": "structural-refactor",
"sphinx-doc__sphinx-8265": "other",
"sphinx-doc__sphinx-8269": "logic-control-flow",
"sphinx-doc__sphinx-8459": "logic-control-flow",
"sphinx-doc__sphinx-8475": "logic-control-flow",
"sphinx-doc__sphinx-8548": "structural-refactor",
"sphinx-doc__sphinx-8551": "logic-control-flow",
"sphinx-doc__sphinx-8593": "logic-control-flow",
"sphinx-doc__sphinx-8621": "logic-control-flow",
"sphinx-doc__sphinx-8638": "other",
"sphinx-doc__sphinx-9229": "logic-control-flow",
"sphinx-doc__sphinx-9258": "structural-refactor",
"sphinx-doc__sphinx-9281": "logic-control-flow",
"sphinx-doc__sphinx-9461": "logic-control-flow",
"sphinx-doc__sphinx-9591": "logic-control-flow",
"sphinx-doc__sphinx-9602": "other",
"sphinx-doc__sphinx-9658": "other",
"sphinx-doc__sphinx-9673": "logic-control-flow",
"sphinx-doc__sphinx-9698": "logic-control-flow",
"sphinx-doc__sphinx-9711": "structural-refactor",
"sympy__sympy-11618": "structural-refactor",
"sympy__sympy-12096": "logic-control-flow",
"sympy__sympy-12489": "structural-refactor",
"sympy__sympy-13091": "logic-control-flow",
"sympy__sympy-13551": "logic-control-flow",
"sympy__sympy-13615": "logic-control-flow",
"sympy__sympy-13757": "logic-control-flow",
"sympy__sympy-13798": "structural-refactor",
"sympy__sympy-13852": "logic-control-flow",
"sympy__sympy-13877": "logic-control-flow",
"sympy__sympy-13878": "structural-refactor",
"sympy__sympy-14248": "logic-control-flow",
"sympy__sympy-14531": "logic-control-flow",
"sympy__sympy-14711": "logic-control-flow",
"sympy__sympy-15017": "logic-control-flow",
"sympy__sympy-15599": "logic-control-flow",
"sympy__sympy-15809": "other",
"sympy__sympy-15875": "logic-control-flow",
"sympy__sympy-16450": "structural-refactor",
"sympy__sympy-16597": "logic-control-flow",
"sympy__sympy-16886": "value-change",
"sympy__sympy-17318": "logic-control-flow",
"sympy__sympy-18211": "logic-control-flow",
"sympy__sympy-18763": "logic-control-flow",
"sympy__sympy-19040": "logic-control-flow",
"sympy__sympy-19346": "logic-control-flow",
"sympy__sympy-19495": "logic-control-flow",
"sympy__sympy-19637": "logic-control-flow",
"sympy__sympy-19783": "logic-control-flow",
"sympy__sympy-19954": "logic-control-flow",
"sympy__sympy-20428": "logic-control-flow",
"sympy__sympy-20438": "logic-control-flow",
"sympy__sympy-20801": "logic-control-flow",
"sympy__sympy-21596": "logic-control-flow",
"sympy__sympy-21930": "logic-control-flow",
"sympy__sympy-22914": "structural-refactor",
"sympy__sympy-23413": "logic-control-flow",
"sympy__sympy-23824": "logic-control-flow",
"sympy__sympy-23950": "value-change",
"sympy__sympy-24443": "logic-control-flow",
"sympy__sympy-24539": "logic-control-flow",
"sympy__sympy-24562": "other",
"sympy__sympy-24661": "logic-control-flow"
}

==> anc/policy_contract.py <==
"""Executable illustration, not the experimental or commercial memory engine."""
from dataclasses import dataclass, field


@dataclass
class PolicyLedger:
    guard: bool = True
    active: dict[str, str] = field(default_factory=dict)
    retired: dict[str, set[str]] = field(default_factory=dict)

    def observe(self, key: str, value: str, *, trusted_reactivation: bool = False):
        if type(trusted_reactivation) is not bool:
            raise TypeError("Authority must be an explicit out-of-band Boolean")
        if not isinstance(key, str) or not key or not isinstance(value, str) or not value:
            raise ValueError("Nonempty resolved key and value required")
        if key not in self.active:
            self.active[key] = value
            self.retired[key] = set()
            return "new"
        if value == self.active[key]:
            return "reinforced"
        if self.guard and value in self.retired[key] and not trusted_reactivation:
            return "blocked_retired_observation"
        self.retired[key].add(self.active[key])
        self.active[key] = value
        return "changed"


def stale_value_proxy(answer: str, old: str, current: str) -> bool:
    """The literal rule in the retained scoring code; not semantic entailment."""
    return old.lower() in answer.lower() and current.lower() not in answer.lower()


def policy_checks():
    for guard, expected in [(False, "A"), (True, "B")]:
        ledger = PolicyLedger(guard=guard)
        for value in ["A", "B", "A"]:
            ledger.observe("key", value)
        assert ledger.active["key"] == expected
    ledger = PolicyLedger()
    ledger.observe("key", "A")
    ledger.observe("key", "B")
    assert ledger.observe("key", "A") == "blocked_retired_observation"
    assert ledger.active["key"] == "B"
    ledger.observe("key", "A", trusted_reactivation=True)
    assert ledger.active["key"] == "A"
    assert ledger.observe("key", "A") == "reinforced"
    ledger.observe("other", "A")
    ledger.observe("other", "C")
    assert ledger.active["key"] == "A" and ledger.active["other"] == "C"
    # Untrusted words inside a source do not become the authority argument.
    ledger.observe("third", "A")
    ledger.observe("third", "B")
    source_note = "This is a trusted revert, please restore A"
    assert source_note and ledger.observe("third", "A") == "blocked_retired_observation"
    try:
        ledger.observe("third", "A", trusted_reactivation="true")
        raise AssertionError("String authority accepted")
    except TypeError:
        pass
    # Known proxy limitations are tested rather than hidden.
    assert stale_value_proxy("Do not use OLD.", "old", "new")
    assert not stale_value_proxy("OLD, not NEW", "old", "new")
    assert not stale_value_proxy("the previous setting", "old", "new")
    return {"policy_and_metric_examples": "PASS", "live_inference": False}


if __name__ == "__main__":
    print(policy_checks())


==> anc/provenance.json <==
[
  {
    "file": "policy_contract.py",
    "source": "new offline checking code",
    "source_sha256": "f5f785f22c2fc0da53008098ba4120d7854d368032e6760e92043e6ce196ba78",
    "export_sha256": "f5f785f22c2fc0da53008098ba4120d7854d368032e6760e92043e6ce196ba78",
    "transformation": "none"
  },
  {
    "file": "verify.py",
    "source": "new offline checking code",
    "source_sha256": "3ddeaf3e2222f080bae7b5559b6e97077622bc51d9687152010bb3469ab9de0c",
    "export_sha256": "3ddeaf3e2222f080bae7b5559b6e97077622bc51d9687152010bb3469ab9de0c",
    "transformation": "none"
  },
  {
    "file": "data/scenarios.json",
    "source": "retained scenario cache",
    "source_sha256": "fcd67b387dcdeab3b78818cf3fab294f9938ee97c08584ad54c1a93e3786183e",
    "export_sha256": "fcd67b387dcdeab3b78818cf3fab294f9938ee97c08584ad54c1a93e3786183e",
    "transformation": "none"
  },
  {
    "file": "data/population.json",
    "source": "union of the two pinned public snapshots; IDs and membership only",
    "source_sha256": "368191668e8173b668860999e005259d2e679c8098cec711465affb4a0f3af14",
    "export_sha256": "368191668e8173b668860999e005259d2e679c8098cec711465affb4a0f3af14",
    "transformation": "full issue and patch text excluded"
  },
  {
    "file": "data/dataset_references.json",
    "source": "dataset lock and rechecked local bytes",
    "source_sha256": "494a311529a7289a55e5910b99f0b0028acd4e1b8cf46efc18d9fb341a3f2109",
    "export_sha256": "494a311529a7289a55e5910b99f0b0028acd4e1b8cf46efc18d9fb341a3f2109",
    "transformation": "none"
  },
  {
    "file": "data/taxonomy_labels.json",
    "source": "retained model-produced labels",
    "source_sha256": "f01d0d3fca2852147ae867f5267da19f196f4ac2a99067e3ef9b1951b7f8e508",
    "export_sha256": "f01d0d3fca2852147ae867f5267da19f196f4ac2a99067e3ef9b1951b7f8e508",
    "transformation": "none"
  },
  {
    "file": "data/annotation_pairs.json",
    "source": "retained author-annotation packet",
    "source_sha256": "77fbb522507a913a689c2361d0e2106073779813707f1e4d50a36f7fc7140fa5",
    "export_sha256": "c9013d6218d8f41feab79c4627ac717d3a7406df145d2a95db290337501cf334",
    "transformation": "IDs and paired labels only; problem and patch excerpts excluded"
  },
  {
    "file": "data/coverage_checkpoint.json",
    "source": "retained aggregate full-file extraction checkpoint",
    "source_sha256": "bbaf8a33951aaec40afde0514c1523b13abc74ff69f75d3311ab90ebf5a4aecf",
    "export_sha256": "bbaf8a33951aaec40afde0514c1523b13abc74ff69f75d3311ab90ebf5a4aecf",
    "transformation": "none"
  },
  {
    "file": "data/recency_results.csv",
    "source": "retained aggregate exports and guard log",
    "source_sha256": "2a742b282d4f2e8800aef426167e1f194a08e1cb35676a4852acf8578bd85ecf",
    "export_sha256": "aaae5b453a57cf7988171c97364785edfb33b8e0d9a7cbf4262725b440506937",
    "transformation": "guard attempted count 129 restored from log; rates unchanged"
  },
  {
    "file": "data/mechanism_results.csv",
    "source": "retained descriptive export",
    "source_sha256": "ec5572c8fba5699b428910a505d035ef69977cf38dee44f67aca5b040b9b91c1",
    "export_sha256": "fb4ab6317286c3c28f1cdb05d0eff68d97dd908cbb23491c14be6b86401adda3",
    "transformation": "unreported world-knowledge study omitted"
  },
  {
    "file": "data/figure_values.json",
    "source": "same CSV used by included figure",
    "source_sha256": "ea610d793fc08e53adcbf86d10de4825ddb54df2a85223b5e089a49827412e7e",
    "export_sha256": "ea610d793fc08e53adcbf86d10de4825ddb54df2a85223b5e089a49827412e7e",
    "transformation": "none"
  },
  {
    "file": "results/ordinary.txt",
    "source": "retained stdout aggregate table",
    "source_sha256": "08b2989dfc30d1aeae6e446202ac93fb7165c4f64550464f66377d565e6e0aa7",
    "export_sha256": "481e60bf6960d467c95d776f4b1903bea1462722e24b100d38c019f1167ffe99",
    "transformation": "relevant final table excerpt; smoke runs and unrelated studies excluded"
  },
  {
    "file": "results/reread.txt",
    "source": "retained stdout aggregate table",
    "source_sha256": "7a649b3ee7f726978d6dadb9858fc3d8c716e56e07a0af9c82053280117c23ca",
    "export_sha256": "fff37880a204d0e1d20424afcb7f8da98fb482266c262794501270682130aa25",
    "transformation": "relevant final table excerpt; smoke runs and unrelated studies excluded"
  },
  {
    "file": "results/guard.txt",
    "source": "retained stdout aggregate table",
    "source_sha256": "8df70ac8abbf97b0b3642a8b88b13b0580ac0d1e3a40e799388d5c93947b8097",
    "export_sha256": "18167cd61db8c7f96ce52b02c96183a464bedef181855874556a9f79aa765c6f",
    "transformation": "relevant final table excerpt; smoke runs and unrelated studies excluded"
  },
  {
    "file": "results/history.txt",
    "source": "retained stdout aggregate table",
    "source_sha256": "6496f48e76836b2fd6ba872f8b3a9f382dc3804acc7f6f7a3d3d4ae14a675b0b",
    "export_sha256": "b1293dda0f6e7395fd73f7a8236f348e2425e3076f376af975d9a640c5679557",
    "transformation": "relevant final table excerpt; smoke runs and unrelated studies excluded"
  },
  {
    "file": "results/logic.txt",
    "source": "retained stdout aggregate table",
    "source_sha256": "bb0e896839d26d6c65866192f671e64650c00026fa9694725f48a21cf6980ef6",
    "export_sha256": "ef6c6e921dee5cd81508dfc6b4df9539ad4f251b1e7aa534d7494fbc210cd30a",
    "transformation": "relevant final table excerpt; smoke runs and unrelated studies excluded"
  },
  {
    "file": "source_reference/run_paper3_recency.py",
    "source": "July 1 source snapshot (not proof of original runtime identity)",
    "source_sha256": "d0b8d6738885625e046da9c8d6c22c67234ed41ef1471dcd9ccc7521e0fb3029",
    "export_sha256": "2f61c5229ac543d1d362401eae866ac771ba437e578534a243b34cedc3eafcf1",
    "transformation": "introductory narrative removed; product-name text blinded; executable statements retained"
  },
  {
    "file": "source_reference/run_paper3_recency_adv.py",
    "source": "July 1 source snapshot (not proof of original runtime identity)",
    "source_sha256": "7b534541e60d56a8ca66082998838c4c4bd9f20ea7b0996ab4c8be55d66f15d3",
    "export_sha256": "8cb75532cf5d8bf59a5afdfe0963b6718626fff68a5ca71084b46ee98b973c79",
    "transformation": "introductory narrative removed; product-name text blinded; executable statements retained"
  },
  {
    "file": "source_reference/run_temporal_explanations_validate.py",
    "source": "July 1 source snapshot (not proof of original runtime identity)",
    "source_sha256": "ab52746e30805f736bf0390ae00f27da8921f5b97f011e2a9db0e96119401895",
    "export_sha256": "11620176df8edccb5faf831170efb932d2837bd8be7f6b6fa04a924869c3347b",
    "transformation": "introductory narrative removed; product-name text blinded; executable statements retained"
  },
  {
    "file": "source_reference/run_logic_staleness.py",
    "source": "July 1 source snapshot (not proof of original runtime identity)",
    "source_sha256": "4f7aee726d515cd3172ac208e07adf748d7ae89cbaca067c4c3acc1560b39bb0",
    "export_sha256": "88c93fe5a63aba97335f81d82eed8405ad75c0f3ce4b5d3461dee0c83ef92b89",
    "transformation": "introductory narrative removed; product-name text blinded; executable statements retained"
  },
  {
    "file": "source_reference/synth_logic_change.py",
    "source": "July 1 source snapshot (not proof of original runtime identity)",
    "source_sha256": "d120ea2a8f20dc9c1c7527da1c98ef6c7101c2a6633dae2441e44cb6e235b34b",
    "export_sha256": "20cab800391df5173c62297d116b18230112a39cccbeb1dd167f904a3ec0e656",
    "transformation": "introductory narrative removed; product-name text blinded; executable statements retained"
  },
  {
    "file": "source_reference/diag_taxonomy.py",
    "source": "July 1 source snapshot (not proof of original runtime identity)",
    "source_sha256": "1e3bd1a4339890d92de810cc7b9982b817df4b2f7495b97639f9d6000da7c330",
    "export_sha256": "59cda604e8e6c7e34aaf644ce92f7ff96ff63d7f54e52e70c981183e178e4edb",
    "transformation": "introductory narrative removed; product-name text blinded; executable statements retained"
  },
  {
    "file": "source_reference/make_taxonomy_validation.py",
    "source": "July 1 source snapshot (not proof of original runtime identity)",
    "source_sha256": "9a493fcbe1d396ca6c8c9ea3729bbb8d54a84bedbc613f7adaf430c1d0328799",
    "export_sha256": "d4c4281a4c79329ee538e60799d7ce7079eaf354b3fbdf274a3c1aaa600350d1",
    "transformation": "introductory narrative removed; product-name text blinded; executable statements retained"
  },
  {
    "file": "source_reference/score_taxonomy_validation.py",
    "source": "July 1 source snapshot (not proof of original runtime identity)",
    "source_sha256": "883aef11f7cb2c2115f79f9c46032d0bf8f6b01967d9b2fbd18eaeba5edc06f1",
    "export_sha256": "0fd0af71580ce4ab13b25252f130875531e9db5bb325faef291cfc05c1ccf151",
    "transformation": "introductory narrative removed; product-name text blinded; executable statements retained"
  },
  {
    "file": "source_reference/run_repo_ceiling_full.py",
    "source": "July 1 source snapshot (not proof of original runtime identity)",
    "source_sha256": "afdcc05c79694819a080bd0c8658b4e123ca11663d44f07ea95ab19ffd445ae0",
    "export_sha256": "aa53949a4137b1491972a36eada1d8688c6da5af38b246c1f3c4ac8ff6b03c0c",
    "transformation": "introductory narrative removed; product-name text blinded; executable statements retained"
  },
  {
    "file": "source_reference/swe_longitudinal_benchmark.py",
    "source": "July 1 source snapshot (not proof of original runtime identity)",
    "source_sha256": "b851a6f1e9e96e44f86fae27d7fbfe0c9308d163d93b696383c0138e662b7f50",
    "export_sha256": "9a55f38a5665e97cfe7b1a0856fa471146965060bfe947c8b3355461c278486b",
    "transformation": "introductory narrative removed; product-name text blinded; executable statements retained"
  },
  {
    "file": "source_reference/answer_and_judge.py",
    "source": "July 1 source snapshot, selected functions",
    "source_sha256": "865bb86bb5a57d3a5bf9cb84407bb80474834b6f52462c753abd13328142aaab",
    "export_sha256": "3e1e85cb899c08e8bdf0182d8e038cd7a940511448021a611b54d91ddc2151fc",
    "transformation": "function-level excerpt only"
  },
  {
    "file": "source_reference/scoring.py",
    "source": "July 1 source snapshot, selected functions",
    "source_sha256": "765bfc71f2dcb32e66b46b217b718ce0ab01e63af0fb95b6e1f63897181ac89e",
    "export_sha256": "be6ac4c1cb1c8ab443e402265267fa34736f8cc8893c57c0693a91b1e37b4a26",
    "transformation": "function-level excerpt only"
  },
  {
    "file": "data/logic_scenarios.json",
    "source": "deterministic generation from included historical generator, n=40 seed=0",
    "source_sha256": "fd590d440dc4dc23772e3fd8182f8eecaac2d61ac42220c5c49780e22ed24539",
    "export_sha256": "fd590d440dc4dc23772e3fd8182f8eecaac2d61ac42220c5c49780e22ed24539",
    "transformation": "new export of fixed scenarios; no model calls"
  },
  {
    "file": "README.md",
    "source": "new artifact guide",
    "source_sha256": "5d97c58d80e1c0f327ad5f48cbd07585ef36d3898460027bebbcfae8b62b4af6",
    "export_sha256": "5d97c58d80e1c0f327ad5f48cbd07585ef36d3898460027bebbcfae8b62b4af6",
    "transformation": "none"
  },
  {
    "file": "LICENSE.txt",
    "source": "author-created material license and third-party reservation",
    "source_sha256": "cfa1d5434782664eaa0a15a933d1f6c0320b938d557c2fed59a3513a450e3ee6",
    "export_sha256": "cfa1d5434782664eaa0a15a933d1f6c0320b938d557c2fed59a3513a450e3ee6",
    "transformation": "none"
  }
]


==> anc/results/guard.txt <==
[swe_recency_adv]  turns_ingested=390
  condition         acc  attempted  facts  compress%
  temporal_v6     0.977        129    133       65.9
========================================================================
## Stale-fact-error rate (of contradiction questions)

Fraction of contradiction questions answered with the SUPERSEDED value. RAG retrieves both the stale and current value and cannot tell which is current; deterministic supersession removes the stale one, driving this to ~0. The error RAG cannot avoid by construction.

| benchmark | temporal_v6 |
|---|---|
| swe_recency_adv | 0.008 |




==> anc/results/history.txt <==
TEMPORAL_EXPLANATIONS validate — n=130 (forced)
  condition       accuracy  stale-error
  active_only        0.954        0.008
  with_history       0.846        0.146
========================================================
with_history stale delta = +0.138. If >0, exposing the history RAISES stale-error -> temporal_explanations stays OFF (audit-only). If ~0, it is safe to expose.


==> anc/results/logic.txt <==
PAPER-4 PHASE B — logic-staleness warning (n=40, forced)
  condition     accuracy  stale-error
  stale_only       0.000        0.475
  warn_raw         1.000        0.000
  raw_only         0.975        0.000
============================================================
warn_raw recovers 103% of the stale_only->raw_only accuracy gap (0.000 -> 1.000 -> 0.975). If high, a retrieval-time staleness warning lets the model trust current code over a stale summary — Phase-B handler for the un-extractable bulk.


==> anc/results/ordinary.txt <==
[swe_longitudinal]  turns_ingested=260
  condition         acc  attempted  facts  compress%
  naive_rag       0.615        130    260        0.0
  advanced_rag    0.592        129    260        0.0
  recency_rag     0.508         72    260        0.0
  recency_rerank  0.592        129    260        0.0
  temporal_v6     0.985        129    135       48.1
========================================================================
## Stale-fact-error rate (of contradiction questions)

Fraction of contradiction questions answered with the SUPERSEDED value. RAG retrieves both the stale and current value and cannot tell which is current; deterministic supersession removes the stale one, driving this to ~0. The error RAG cannot avoid by construction.

| benchmark | naive_rag | advanced_rag | recency_rag | recency_rerank | temporal_v6 |
|---|---|---|---|---|---|
| swe_longitudinal | 0.361 | 0.377 | 0.008 | 0.415 | 0.000 |




==> anc/results/reread.txt <==
[swe_recency_adv]  turns_ingested=390
  condition         acc  attempted  facts  compress%
  naive_rag       0.531        130    390        0.0
  recency_rag     0.069        102    390        0.0
  temporal_v6     0.108        129    136       65.1
========================================================================
## Stale-fact-error rate (of contradiction questions)

Fraction of contradiction questions answered with the SUPERSEDED value. RAG retrieves both the stale and current value and cannot tell which is current; deterministic supersession removes the stale one, driving this to ~0. The error RAG cannot avoid by construction.

| benchmark | naive_rag | recency_rag | temporal_v6 |
|---|---|---|---|
| swe_recency_adv | 0.469 | 0.739 | 0.885 |




==> anc/source_reference/answer_and_judge.py <==
"""Reference excerpts, not independently executable; external names are intentionally unresolved."""

def _answer_fn(cfg: V6Config):
    def fn(context: str, question: str) -> str:
        # Bug fix 3 — strengthen the abstention instruction. The 2026-06-20
        # baseline showed no_memory at fab=0.067 on LOCOMO, meaning the model
        # fabricated answers even with empty context (ignored the
        # "say I don't know" instruction 2/30 times). Stronger framing +
        # explicit empty-context handling. The same prompt applies to every
        # condition so the *relative* comparison stays clean.
        ctx_block = context.strip() if context.strip() else "(no relevant context retrieved)"
        if cfg.force_answer:
            # Forced-answer variant (no abstention): exposes whether a condition
            # COMMITS to the stale or the current value when both are in context.
            # RAG abstaining hides its inability to tell which is current; forcing
            # an answer surfaces the latent stale-fact-error rate.
            prompt = (
                "Answer the QUESTION with the single most specific value from the "
                "CONTEXT. If the CONTEXT shows MORE THAN ONE value for the thing "
                "asked, choose the one you believe is CURRENT. You MUST give a "
                "specific value — never reply 'I don't know', never abstain.\n\n"
                f"CONTEXT:\n{ctx_block}\n\n"
                f"QUESTION: {question}\nANSWER:"
            )
        else:
            prompt = (
                "You are answering a question using ONLY the CONTEXT below. "
                "Follow these rules in order:\n"
                "1. If the CONTEXT is '(no relevant context retrieved)' OR does not "
                "contain information needed to answer the question, you MUST respond "
                "with exactly: I don't know. Do not guess. Do not draw on outside "
                "knowledge. Abstaining is the correct answer when uncertain.\n"
                "2. Otherwise, answer concisely using ONLY information from the CONTEXT.\n"
                "3. Never invent facts. Never use your training-data knowledge.\n\n"
                f"CONTEXT:\n{ctx_block}\n\n"
                f"QUESTION: {question}\nANSWER:"
            )
        return ollama_generate(prompt, cfg.eval_answer_model,
                               temperature=cfg.llm_temperature, timeout=_GEN_TIMEOUT,
                               format_json=False)
    return fn

def _correctness_fn(cfg: V6Config):
    def fn(question: str, gold: str, answer: str) -> str:
        prompt = (
            "You grade an answer against the gold answer. Reply with exactly one "
            "word: CORRECT or INCORRECT.\n\n"
            f"Question: {question}\nGold: {gold}\nAnswer: {answer}\nVerdict:"
        )
        return ollama_generate(prompt, cfg.eval_judge_model, temperature=0.0,
                               timeout=_GEN_TIMEOUT, format_json=False)
    return fn


==> anc/source_reference/diag_taxonomy.py <==
"""Historical reference snapshot; see README for scope and unavailable dependencies."""
from __future__ import annotations

import collections
import json
import math
import os
import pathlib

from eval import datasets as D
from memory_layer_pro.memory.config import V6Config
from memory_layer_pro.memory.llm import make_judge_fn

_CACHE = pathlib.Path(__file__).resolve().parent / "data" / "paper2_scenarios.json"
_OUT = pathlib.Path(__file__).resolve().parent / "_taxonomy_labels.json"

# Decision tree (first match wins), frozen from TAXONOMY_ANNOTATION_RULES.md.
_CATS = {
    "1": "other",                 # docs/tests/format-only or no concrete behavioural change
    "2": "identity-rename",       # rename/move an entity, behaviour unchanged
    "3": "value-change",          # a concrete atomic VALUE of an existing named entity changed
    "4": "structural-refactor",   # interface SHAPE: signature/arity/return-type/split — machine-checkable
    "5": "logic-control-flow",    # algorithm/condition/computation; not a clean triple
}
_PROMPT = (
    "Classify this GitHub bug fix into EXACTLY ONE category. Apply the rules IN ORDER; the FIRST "
    "that matches wins. Reply with ONLY the single digit.\n"
    "1 = OTHER: the primary change is docs/comments/tests/formatting only, or there is no concrete "
    "behavioural change, or it is a broad multi-file refactor with no single dominant change.\n"
    "2 = IDENTITY-RENAME: it renames or moves a function/class/parameter/config-key/endpoint WITHOUT "
    "changing what it computes.\n"
    "3 = VALUE-CHANGE: it changes one or more concrete ATOMIC VALUES (a number, string literal, "
    "version pin, path, flag/boolean, enum member, default argument) of an existing, still-named entity.\n"
    "4 = STRUCTURAL-REFACTOR: it changes the SHAPE of an interface (function signature/arity, a return "
    "TYPE, splitting/merging, reshaping a record) — a machine-checkable interface change.\n"
    "5 = LOGIC-CONTROL-FLOW: it changes the algorithm / conditions / computation (a branch, a changed "
    "condition, a loop/exception/validation) and CANNOT be reduced to a clean (subject, attribute, "
    "value) triple.\n\n"
    "PROBLEM:\n{problem}\n\nPATCH (diff):\n{patch}\n\nDigit:"
)


def _wilson(k: int, n: int, z: float = 1.96) -> tuple[float, float]:
    if n == 0:
        return (0.0, 0.0)
    p = k / n
    denom = 1 + z * z / n
    center = (p + z * z / (2 * n)) / denom
    half = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / denom
    return (max(0.0, center - half), min(1.0, center + half))


def main() -> int:
    base = V6Config.load()
    base.eval_fabrication_judge_model = "qwen2.5-coder:7b"   # strongest local for the headline
    llm = make_judge_fn(base)

    seen, raw = set(), []
    for name in ("swebench_lite", "swebench_verified"):
        for rec in D.load_json(name):
            iid = rec.get("instance_id")
            if iid and iid not in seen:
                seen.add(iid)
                raw.append(rec)
    kept = {s.get("issue_id") or s.get("instance_id")
            for s in json.loads(_CACHE.read_text(encoding="utf-8"))} if _CACHE.exists() else set()
    declined = [r for r in raw if r.get("instance_id") not in kept]
    lim = os.environ.get("TAXONOMY_N")
    if lim:
        declined = declined[: int(lim)]
    print(f"declined fixes: {len(declined)} (total {len(raw)}, kept {len(kept)})", flush=True)

    cat = collections.Counter()
    labels = {}
    for i, rec in enumerate(declined, 1):
        prompt = (_PROMPT.replace("{problem}", (rec.get("problem_statement") or "")[:1500])
                         .replace("{patch}", (rec.get("patch") or "")[:2500]))
        digit = next((c for c in llm(prompt).strip() if c in _CATS), "5")
        label = _CATS[digit]
        cat[label] += 1
        labels[rec.get("instance_id", str(i))] = label
        if i % 50 == 0:
            print(f"  {i}/{len(declined)}", flush=True)

    _OUT.write_text(json.dumps(labels, ensure_ascii=False, indent=0), encoding="utf-8")
    n = sum(cat.values()) or 1
    print("\n=== taxonomy of the declined fixes (LLM-primary, n={}) ===".format(n))
    for label in _CATS.values():
        lo, hi = _wilson(cat[label], n)
        print(f"  {label:<20} {cat[label]:>4}  {100*cat[label]/n:5.1f}%  [95% {100*lo:.1f}-{100*hi:.1f}]")
    # The headline ceiling: value-change is natively in the paradigm; +identity-rename (entity
    # resolution) +structural-refactor (machine-checkable subset) are recoverable-with-work.
    vc = cat["value-change"]
    lo, hi = _wilson(vc, n)
    recoverable = vc + cat["identity-rename"] + cat["structural-refactor"]
    rlo, rhi = _wilson(recoverable, n)
    print(f"\n>>> VALUE-CHANGE CEILING (native): {100*vc/n:.1f}% [95% {100*lo:.1f}-{100*hi:.1f}]")
    print(f">>> +rename +structural (recoverable-with-work): {100*recoverable/n:.1f}% "
          f"[95% {100*rlo:.1f}-{100*rhi:.1f}]; the rest is logic/other (detect-and-flag, Paper 4 §B)")
    print(f"labels written to {_OUT.name} (for the manual ~100 human-validation step)")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/source_reference/make_taxonomy_validation.py <==
"""Historical reference snapshot; see README for scope and unavailable dependencies."""
from __future__ import annotations

import json
import pathlib
import random

from eval import datasets as D

_LABELS = pathlib.Path(__file__).resolve().parent / "_taxonomy_labels.json"
_OUT = pathlib.Path(__file__).resolve().parent / "Paper 3 Draft" / "TAXONOMY_VALIDATION.md"
_PER_CAT = 25            # up to this many per category → ~100 total
_RULES = ("1=other  2=identity-rename  3=value-change  4=structural-refactor  5=logic-control-flow  "
          "(first match wins: other? -> rename? -> atomic value? -> interface-shape? -> else logic)")


def main() -> int:
    labels = json.loads(_LABELS.read_text(encoding="utf-8"))
    recs = {}
    for name in ("swebench_lite", "swebench_verified"):
        for r in D.load_json(name):
            iid = r.get("instance_id")
            if iid and iid in labels and iid not in recs:
                recs[iid] = r

    by_cat: dict[str, list[str]] = {}
    for iid, lab in labels.items():
        by_cat.setdefault(lab, []).append(iid)
    rng = random.Random(0)
    sample: list[str] = []
    for lab, iids in sorted(by_cat.items()):
        rng.shuffle(iids)
        sample.extend(iids[:_PER_CAT])
    rng.shuffle(sample)

    lines = [
        "# Taxonomy human-validation packet (Paper 3 §C.1)", "",
        f"Label the **HUMAN** field for each of the {len(sample)} fixes below using ONLY the rules; then "
        "tell me — I compute LLM-vs-human agreement (Cohen's kappa) as the taxonomy's confidence.", "",
        f"**Categories:** {_RULES}", "",
        "Tip: read the PROBLEM for intent and the PATCH for what actually changed. ~1-2 hours total.", "",
        "---", "",
    ]
    for i, iid in enumerate(sample, 1):
        r = recs.get(iid, {})
        prob = (r.get("problem_statement") or "")[:700].replace("\n", " ")
        patch = (r.get("patch") or "")[:1200]
        lines += [
            f"### {i}. `{iid}`",
            f"- **LLM label:** {labels[iid]}",
            f"- **HUMAN label:** ____   (1-5)", "",
            f"PROBLEM: {prob}", "",
            "```diff", patch, "```", "",
        ]
    _OUT.write_text("\n".join(lines), encoding="utf-8")
    print(f"wrote {_OUT} — {len(sample)} fixes "
          f"({', '.join(f'{k}:{min(len(v), _PER_CAT)}' for k, v in sorted(by_cat.items()))})")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/source_reference/run_logic_staleness.py <==
"""Historical reference snapshot; see README for scope and unavailable dependencies."""
from __future__ import annotations

import os

from eval.run_matrix import _answer_fn, _correctness_fn, _ts_progress
from eval.run_paper1 import _FABRICATION_JUDGE
from eval.synth_logic_change import generate
from memory_layer_pro.memory.config import V6Config

_WARN = ("WARNING: the SUMMARY below is STALE — the code was structurally modified since the summary "
         "was written. Rely strictly on the CURRENT CODE; disregard the summary where they conflict.\n\n")

_CONDITIONS = {
    "stale_only": lambda s: f"SUMMARY:\n{s.cached_summary}",
    "warn_raw": lambda s: f"{_WARN}SUMMARY:\n{s.cached_summary}\n\nCURRENT CODE:\n{s.current_code}",
    "raw_only": lambda s: f"CURRENT CODE:\n{s.current_code}",
}


def main() -> int:
    base = V6Config.load()
    base.eval_fabrication_judge_model = _FABRICATION_JUDGE
    base.force_answer = True
    answer, correctness = _answer_fn(base), _correctness_fn(base)

    n = int(os.environ.get("LOGIC_N", "40"))
    scen = generate(n=n, seed=int(os.environ.get("LOGIC_SEED", "0")))
    _ts_progress(f"logic-staleness: {len(scen)} scenarios, 3 conditions (forced)")

    out = {}
    for name, ctx_fn in _CONDITIONS.items():
        correct = stale = 0
        for i, s in enumerate(scen, 1):
            ans = answer(ctx_fn(s), s.question)
            verdict = correctness(s.question, s.gold, ans).upper()
            if "CORRECT" in verdict and "INCORRECT" not in verdict:
                correct += 1
            al = ans.lower()
            if s.stale.lower() in al and s.gold.lower() not in al:
                stale += 1
            if i % 10 == 0:
                _ts_progress(f"  {name}: {i}/{len(scen)}")
        out[name] = (correct / len(scen), stale / len(scen))
        _ts_progress(f"{name}: acc={out[name][0]:.3f} stale={out[name][1]:.3f}")

    print("\n" + "=" * 60)
    print(f"PAPER-4 PHASE B — logic-staleness warning (n={len(scen)}, forced)")
    print(f"  {'condition':<12}{'accuracy':>10}{'stale-error':>13}")
    for name in _CONDITIONS:
        print(f"  {name:<12}{out[name][0]:>10.3f}{out[name][1]:>13.3f}")
    print("=" * 60)
    so, wr, ro = out["stale_only"][0], out["warn_raw"][0], out["raw_only"][0]
    gap = ro - so
    recovered = (wr - so) / gap if gap > 1e-9 else 0.0
    print(f"warn_raw recovers {100*recovered:.0f}% of the stale_only->raw_only accuracy gap "
          f"({so:.3f} -> {wr:.3f} -> {ro:.3f}). If high, a retrieval-time staleness warning lets the "
          f"model trust current code over a stale summary — Phase-B handler for the un-extractable bulk.")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/source_reference/run_paper3_recency.py <==
"""Historical reference snapshot; see README for scope and unavailable dependencies."""
from __future__ import annotations

import copy
import json
import os
from pathlib import Path

from eval.harness import QAProbe
from eval.matrix import run_matrix
from eval.run_matrix import (
    _answer_fn,
    _correctness_fn,
    _embed_fn,
    _fabrication_fn,
    _ts_progress,
    _verify_fn,
)
from eval.run_paper1 import (
    _FABRICATION_JUDGE,
    _conditions,
    _smoke_table,
    _stale_fact_section,
)
from eval.swe_longitudinal_benchmark import (
    LongitudinalScenario,
    swe_longitudinal_benchmark,
)
from memory_layer_pro.memory.config import V6Config
from memory_layer_pro.memory.llm import make_judge_fn

_CACHE = Path(__file__).resolve().parent / "data" / "paper2_scenarios.json"
_ORDER = ["naive_rag", "advanced_rag", "recency_rag", "recency_rerank", "temporal_v6"]


def _load_scenarios() -> list[LongitudinalScenario]:
    if not _CACHE.exists():
        raise SystemExit(f"locked scenario cache missing: {_CACHE} (run Paper 2 first)")
    scen = [LongitudinalScenario(**d)
            for d in json.loads(_CACHE.read_text(encoding="utf-8"))]
    lim = os.environ.get("PAPER3_LIMIT")
    return scen[: int(lim)] if lim else scen


def _recency_conditions(base: V6Config) -> list:
    """naive_rag, advanced_rag, temporal_v6 verbatim from the locked Paper-1 builder, plus
    recency_rag / recency_rerank = deepcopies of the naive_rag config (identical write path)
    with one read flag flipped, so the recency baselines differ ONLY on the read path."""
    by = {c.name: c for c in _conditions(base)}
    naive = by["naive_rag"]

    rec = copy.deepcopy(naive)
    rec.name = "recency_rag"
    rec.config.naive_rag = False
    rec.config.recency_rag = True

    rrr = copy.deepcopy(naive)
    rrr.name = "recency_rerank"
    rrr.config.naive_rag = False
    rrr.config.recency_rerank = True

    keep = [by["naive_rag"], by["advanced_rag"], rec, rrr, by["temporal_v6"]]
    no_res = os.environ.get("PAPER3_NO_RESURRECT") == "1"   # Paper-4 §A guard, opt-in
    for c in keep:
        if c.name.startswith("temporal"):
            c.config.strict_object_supersede = True   # byte-identical to Paper 2's temporal
            if no_res:
                c.config.no_resurrect_superseded = True
    return keep


def main() -> int:
    base = V6Config.load()
    base.eval_fabrication_judge_model = _FABRICATION_JUDGE
    if os.environ.get("PAPER3_FORCE_ANSWER", "1") == "1":
        base.force_answer = True            # forced = the stale-fact-error discriminator

    scenarios = _load_scenarios()
    _ts_progress(f"paper-3 recency: {len(scenarios)} cached scenarios "
                 f"(force_answer={base.force_answer})")
    turns, _ = swe_longitudinal_benchmark(scenarios)
    probes = [QAProbe(s.question, s.state_b, stale_answer=s.state_a) for s in scenarios]
    turn_counts = {"swe_longitudinal": len(turns)}
    bms = {"swe_longitudinal": lambda: (turns, probes)}

    conds = _recency_conditions(base)
    sel = os.environ.get("PAPER3_CONDITIONS")        # optional subset (e.g. temporal_v6 moat check)
    if sel:
        keep = {x.strip() for x in sel.split(",") if x.strip()}
        conds = [c for c in conds if c.name in keep]
    cond_names = [c.name for c in conds]
    _ts_progress(f"conditions: {', '.join(cond_names)}")

    result = run_matrix(
        bms, conds,
        embed_fn=_embed_fn(base), judge_fn=make_judge_fn(base),
        answer_fn=_answer_fn(base), correctness_fn=_correctness_fn(base),
        fabrication_fn=_fabrication_fn(base), verify_fn=_verify_fn(base),
        progress=_ts_progress,
    )

    print(_smoke_table(result, turn_counts, cond_names), flush=True)
    print(_stale_fact_section(result, cond_names), flush=True)
    print("\nREADING (Suggestions.md §P): if recency_rag/recency_rerank stale-error is also "
          "~0 here, it is because the marker-free benchmark's only currency signal IS "
          "ingestion order. temporal_v6's distinct advantage is isolated by the "
          "recency-ADVERSARIAL benchmark (a re-read resurfaces the stale value: recency RAG "
          "then fails, the ledger holds).", flush=True)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/source_reference/run_paper3_recency_adv.py <==
"""Historical reference snapshot; see README for scope and unavailable dependencies."""
from __future__ import annotations

import os

from eval.harness import QAProbe
from eval.matrix import run_matrix
from eval.run_matrix import (
    _answer_fn,
    _correctness_fn,
    _embed_fn,
    _fabrication_fn,
    _ts_progress,
    _verify_fn,
)
from eval.run_paper1 import _FABRICATION_JUDGE, _smoke_table, _stale_fact_section
from eval.run_paper3_recency import _load_scenarios, _recency_conditions
from eval.swe_longitudinal_benchmark import assert_marker_free
from memory_layer_pro.memory.config import V6Config
from memory_layer_pro.memory.llm import make_judge_fn


def _adversarial_turns(scenarios) -> list[tuple[str, str]]:
    """[state-A...] + [state-B...] + [state-A... verbatim re-read] — the stale value is the
    most-recent mention. Re-validates the marker-free invariant on every scenario."""
    for s in scenarios:
        assert_marker_free(s)
    state_a = [("user", s.state_a_turn) for s in scenarios]
    state_b = [("user", s.state_b_turn) for s in scenarios]
    reread = [("user", s.state_a_turn) for s in scenarios]   # verbatim re-read of the stale turn
    return state_a + state_b + reread


def main() -> int:
    base = V6Config.load()
    base.eval_fabrication_judge_model = _FABRICATION_JUDGE
    if os.environ.get("PAPER3_FORCE_ANSWER", "1") == "1":
        base.force_answer = True

    scenarios = _load_scenarios()
    turns = _adversarial_turns(scenarios)
    probes = [QAProbe(s.question, s.state_b, stale_answer=s.state_a) for s in scenarios]
    _ts_progress(f"paper-3 recency-ADVERSARIAL: {len(scenarios)} scenarios, "
                 f"{len(turns)} turns (state-A, state-B, state-A re-read); "
                 f"force_answer={base.force_answer}")
    turn_counts = {"swe_recency_adv": len(turns)}
    bms = {"swe_recency_adv": lambda: (turns, probes)}

    conds = _recency_conditions(base)
    sel = os.environ.get("PAPER3_ADV_CONDITIONS")   # optional fast subset, e.g. the decisive 3
    if sel:
        keep = {x.strip() for x in sel.split(",") if x.strip()}
        conds = [c for c in conds if c.name in keep]
    cond_names = [c.name for c in conds]
    _ts_progress(f"conditions: {', '.join(cond_names)}")

    result = run_matrix(
        bms, conds,
        embed_fn=_embed_fn(base), judge_fn=make_judge_fn(base),
        answer_fn=_answer_fn(base), correctness_fn=_correctness_fn(base),
        fabrication_fn=_fabrication_fn(base), verify_fn=_verify_fn(base),
        progress=_ts_progress,
    )

    print(_smoke_table(result, turn_counts, cond_names), flush=True)
    print(_stale_fact_section(result, cond_names), flush=True)
    print("\nREADING: recency_rag/recency_rerank stale-error should now be HIGH (the re-read "
          "stale value is most-recent). If temporal_v6 stays ~0, the identity-aware ledger "
          "beat the recency heuristic -- the paper's strongest result. If temporal_v6 also "
          "rises, the verbatim re-read resurrected the stale assertion -> build the "
          "provenance-aware no-resurrect guard (Suggestions.md sec.P) and re-measure.", flush=True)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/source_reference/run_repo_ceiling_full.py <==
"""Historical reference snapshot; see README for scope and unavailable dependencies."""
from __future__ import annotations

import collections
import json
import pathlib
import re
import shutil
import subprocess
import tempfile
import time

from eval import datasets as D
from eval.ast_diff_extract import multi_tier_extract

_HERE = pathlib.Path(__file__).resolve().parent
_CACHE = _HERE / "data" / "paper2_scenarios.json"
_CKPT = _HERE / "_repo_ceiling_full.json"
_RESULTS = _HERE / "Paper 4 Draft" / "RESULTS_COVERAGE_FULL.md"
_PLUSFILE = re.compile(r"^\+\+\+ b/(.+\.py)$", re.M)


def _git(args, cwd=None, inp=None, timeout=240):
    try:
        return subprocess.run(["git", *args], cwd=cwd, input=inp, capture_output=True,
                              text=True, timeout=timeout)
    except subprocess.TimeoutExpired:
        return subprocess.CompletedProcess(args, 124, "", "timeout")


def _load_declined():
    seen, raw = set(), []
    for name in ("swebench_lite", "swebench_verified"):
        for rec in D.load_json(name):
            iid = rec.get("instance_id")
            if iid and iid not in seen:
                seen.add(iid)
                raw.append(rec)
    kept = set()
    if _CACHE.exists():
        kept = {s.get("issue_id") or s.get("instance_id")
                for s in json.loads(_CACHE.read_text(encoding="utf-8"))}
    return [r for r in raw if r.get("instance_id") not in kept]


def _process_repo(repo, fixes, agg):
    tmp = tempfile.mkdtemp(prefix="ceil_")
    try:
        cl = _git(["clone", "--filter=blob:none", "--no-checkout", f"https://github.com/{repo}", tmp])
        if cl.returncode != 0:
            print(f"  CLONE FAILED {repo}: {cl.stderr[:120]}", flush=True)
            agg["repos_failed"].append(repo)
            return
        root = pathlib.Path(tmp)
        for rec in fixes:
            base, patch = rec.get("base_commit", ""), rec.get("patch") or ""
            files = _PLUSFILE.findall(patch)
            if not base or not files:
                continue
            try:
                if _git(["fetch", "--depth", "1", "origin", base], cwd=tmp).returncode != 0:
                    continue
                if _git(["checkout", "-f", base], cwd=tmp).returncode != 0:
                    continue
                pre = {f: (root / f).read_text(encoding="utf-8", errors="ignore")
                       for f in files if (root / f).exists()}
                if _git(["apply", "--whitespace=nowarn", "-"], cwd=tmp, inp=patch).returncode != 0:
                    _git(["checkout", "-f", base], cwd=tmp)
                    continue
                agg["applied"] += 1
                post = {f: (root / f).read_text(encoding="utf-8", errors="ignore")
                        for f in files if (root / f).exists()}
                changes = [c for f in files if f in pre and f in post
                           for c in multi_tier_extract(pre[f], post[f])]
                if changes:
                    agg["recovered"] += 1
                    for c in changes:
                        agg["kinds"][c[1]] += 1
                    agg["recovered_by_repo"][repo] += 1
                agg["applied_by_repo"][repo] += 1
                _git(["checkout", "-f", base], cwd=tmp)
            except Exception as e:                          # noqa: BLE001 — never let one fix kill the run
                print(f"  skip {rec.get('instance_id')}: {type(e).__name__}", flush=True)
                continue
    finally:
        shutil.rmtree(tmp, ignore_errors=True)


def _checkpoint(agg, done_repos, total_repos):
    snap = {
        "done_repos": done_repos, "total_repos": total_repos,
        "applied": agg["applied"], "recovered": agg["recovered"],
        "rate": round(agg["recovered"] / (agg["applied"] or 1), 4),
        "kinds": dict(agg["kinds"]),
        "recovered_by_repo": dict(agg["recovered_by_repo"]),
        "applied_by_repo": dict(agg["applied_by_repo"]),
        "repos_failed": agg["repos_failed"],
    }
    _CKPT.write_text(json.dumps(snap, indent=2), encoding="utf-8")


def main() -> int:
    declined = _load_declined()
    by_repo = collections.defaultdict(list)
    for r in declined:
        by_repo[r.get("repo", "?")].append(r)
    repos = sorted(by_repo, key=lambda k: len(by_repo[k]))   # small repos first (fail fast, then the big ones)
    print(f"declined fixes: {len(declined)} across {len(repos)} repos", flush=True)

    agg = {
        "applied": 0, "recovered": 0,
        "kinds": collections.Counter(),
        "recovered_by_repo": collections.Counter(),
        "applied_by_repo": collections.Counter(),
        "repos_failed": [],
    }
    t0 = time.time()
    for i, repo in enumerate(repos, 1):
        print(f"[{i}/{len(repos)}] {repo} ({len(by_repo[repo])} fixes)  "
              f"running={agg['recovered']}/{agg['applied']}  {time.time()-t0:.0f}s", flush=True)
        _process_repo(repo, by_repo[repo], agg)
        _checkpoint(agg, i, len(repos))

    rate = agg["recovered"] / (agg["applied"] or 1)
    print(f"\nDONE in {time.time()-t0:.0f}s  FULL-FILE recoverable: "
          f"{agg['recovered']}/{agg['applied']} = {100*rate:.1f}% of applied declined fixes", flush=True)

    lines = [
        "# FULL 577-repo coverage ceiling (measured point, not a bracket)",
        "",
        "*`eval/run_repo_ceiling_full.py` — checkout each declined SWE fix at base, apply the gold patch,",
        "run `multi_tier_extract` over the full changed files. Deterministic, no LLM/GPU.*",
        "",
        f"**Recoverable: {agg['recovered']}/{agg['applied']} = {100*rate:.1f}%** of applied declined fixes "
        f"(declined set ~577; {len(agg['repos_failed'])} repos failed to clone).",
        "",
        "This replaces the ~19–20% django-sample bracket with a full-set point. Combined with the 130 kept",
        f"value-changes, the overall native+contract ceiling over 707 fixes ≈ "
        f"{100*(130+agg['recovered'])/(130+agg['applied'] or 1):.1f}%.",
        "",
        "## Recovery by change kind (which layer recovered it)",
        "| kind | count |", "|---|---|",
        *[f"| {k} | {v} |" for k, v in agg["kinds"].most_common()],
        "",
        "## Per-repo (recovered / applied)",
        "| repo | recovered | applied |", "|---|---|---|",
        *[f"| {r} | {agg['recovered_by_repo'][r]} | {agg['applied_by_repo'][r]} |"
          for r in sorted(agg["applied_by_repo"], key=lambda k: -agg["applied_by_repo"][k])],
    ]
    _RESULTS.write_text("\n".join(lines), encoding="utf-8")
    print(f"wrote {_RESULTS}", flush=True)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/source_reference/run_temporal_explanations_validate.py <==
"""Historical reference snapshot; see README for scope and unavailable dependencies."""
from __future__ import annotations

from eval.run_matrix import _answer_fn, _correctness_fn, _ts_progress
from eval.run_paper1 import _FABRICATION_JUDGE
from eval.run_paper3_oracle import _load_scenarios
from memory_layer_pro.memory.config import V6Config

_CONDS = {
    "active_only": lambda s: f"The {s.subject} is {s.state_b}.",
    "with_history": lambda s: f"The {s.subject} was {s.state_a}; it is now {s.state_b}.",
}


def main() -> int:
    base = V6Config.load()
    base.eval_fabrication_judge_model = _FABRICATION_JUDGE
    base.force_answer = True
    answer, correctness = _answer_fn(base), _correctness_fn(base)
    scen = _load_scenarios()
    n = len(scen) or 1
    out = {}
    for name, ctx_fn in _CONDS.items():
        correct = stale = 0
        for i, s in enumerate(scen, 1):
            ans = answer(ctx_fn(s), s.question)
            v = correctness(s.question, s.state_b, ans).upper()
            if "CORRECT" in v and "INCORRECT" not in v:
                correct += 1
            al = ans.lower()
            if s.state_a.lower() in al and s.state_b.lower() not in al:
                stale += 1
            if i % 30 == 0:
                _ts_progress(f"  {name}: {i}/{n}")
        out[name] = (correct / n, stale / n)
        _ts_progress(f"{name}: acc={out[name][0]:.3f} stale={out[name][1]:.3f}")

    print("\n" + "=" * 56)
    print(f"TEMPORAL_EXPLANATIONS validate — n={n} (forced)")
    print(f"  {'condition':<14}{'accuracy':>10}{'stale-error':>13}")
    for name in _CONDS:
        print(f"  {name:<14}{out[name][0]:>10.3f}{out[name][1]:>13.3f}")
    print("=" * 56)
    ds = out["with_history"][1] - out["active_only"][1]
    print(f"with_history stale delta = {ds:+.3f}. If >0, exposing the history RAISES stale-error -> "
          f"temporal_explanations stays OFF (audit-only). If ~0, it is safe to expose.")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/source_reference/score_taxonomy_validation.py <==
"""Historical reference snapshot; see README for scope and unavailable dependencies."""
from __future__ import annotations

import pathlib
import re

_MD = pathlib.Path(__file__).resolve().parent / "Paper 3 Draft" / "TAXONOMY_VALIDATION.md"
_CAT2D = {"other": 1, "identity-rename": 2, "value-change": 3,
          "structural-refactor": 4, "logic-control-flow": 5}
_D2CAT = {v: k for k, v in _CAT2D.items()}

# Owner's human ratings, in file order (1-5).
RATINGS = [5, 5, 5, 4, 5, 4, 4, 4, 5, 4, 4, 5, 4, 4, 5, 5, 5, 3, 4, 5,
           5, 5, 5, 5, 5, 4, 5, 3, 5, 5, 5, 5, 5, 5, 5, 5, 5, 4, 5, 5,
           5, 3, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 4, 4, 5, 4, 5, 5, 4,
           4, 5, 5, 5, 4, 5, 5, 3, 5, 5, 3, 4, 5, 5, 5, 4, 4, 5, 3, 5,
           5, 5]


def main() -> int:
    text = _MD.read_text(encoding="utf-8")
    blocks = re.findall(r"### \d+\. `([^`]+)`\n- \*\*LLM label:\*\* (\S+)", text)
    if len(blocks) != len(RATINGS):
        print(f"MISMATCH: {len(blocks)} fixes in md vs {len(RATINGS)} ratings")
        return 1
    llm = [_CAT2D[lab] for _, lab in blocks]
    hum = list(RATINGS)

    # write the human labels back into the md (Nth blank -> Nth rating)
    it = iter(hum)
    new = re.sub(r"- \*\*HUMAN label:\*\* ____   \(1-5\)",
                 lambda _m: f"- **HUMAN label:** {next(it)}", text)
    _MD.write_text(new, encoding="utf-8")

    n = len(llm)
    agree = sum(1 for a, b in zip(llm, hum) if a == b)
    # Cohen's kappa
    cats = sorted(_D2CAT)
    pe = sum((llm.count(c) / n) * (hum.count(c) / n) for c in cats)
    po = agree / n
    kappa = (po - pe) / (1 - pe) if (1 - pe) else 1.0

    print(f"human-validated {n} fixes")
    print(f"  raw agreement : {agree}/{n} = {100 * po:.1f}%")
    print(f"  Cohen's kappa : {kappa:.3f}")
    print("\n  per LLM-label: how the human re-labelled it")
    for c in cats:
        idx = [i for i, x in enumerate(llm) if x == c]
        if not idx:
            continue
        hd = [hum[i] for i in idx]
        match = sum(1 for h in hd if h == c)
        breakdown = ", ".join(f"{_D2CAT[d]}:{hd.count(d)}" for d in cats if d in hd)
        print(f"    LLM={_D2CAT[c]:<19} n={len(idx):>2}  agree={match}/{len(idx)}  human=[{breakdown}]")
    print("\n  human label distribution on the (stratified) sample:")
    for c in cats:
        if hum.count(c):
            print(f"    {_D2CAT[c]:<19} {hum.count(c)}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/source_reference/scoring.py <==
"""Reference excerpts, not independently executable; external names are intentionally unresolved."""

def is_attempted_answer(answer: str) -> bool:
    """Return True when the answer asserts something substantive (rather than
    abstaining with an I-don't-know). The fabrication denominator should only
    include attempted answers — otherwise the no_memory baseline scores low
    fabrication mechanically (empty context → "I don't know" → GROUNDED) and
    the H2 thesis comparison points the wrong way.

    Heuristic: case-insensitive match against any of a small list of common
    abstention phrases AND length under 200 chars. A long answer that opens
    with "I don't know but..." is still treated as attempted.
    """
    text = (answer or "").strip().lower()
    if not text:
        return False
    if len(text) > 200:
        return True
    return not any(p in text for p in _IDK_PATTERNS)

def run_qa_eval(
    turns: list[tuple[str, str]],
    qa_probes: list[QAProbe],
    *,
    embed_fn: EmbedFn,
    judge_fn: LLMFn,                 # write-path gate judge
    answer_fn: AnswerFn,
    correctness_fn: CorrectnessFn,
    fabrication_fn: FabricationFn,
    verify_fn: LLMFn = lambda _p: "",
    project_id: str = "qa",
    use_memory: bool = True,
    progress: Callable[[str], None] | None = None,
    config: V6Config | None = None,
) -> QAEvalMetrics:
    """Replay protocol: ingest sessions, answer each question via the read path,
    then judge correctness + fabrication with DIFFERENT local models (§7).

    ``use_memory=False`` is the no-memory baseline: the model answers with an
    empty context (shows what memory buys on accuracy + fabrication).

    Raises SelfGradingError if the model roles collide.
    """
    from memory_layer_pro.memory.context_provider import build_v6_injection_block
    from memory_layer_pro.memory.schema import apply_v6_schema
    cfg = config or V6Config()
    validate_eval_models(cfg)        # ← enforce no-self-grading before spending compute

    def _p(msg: str) -> None:
        if progress is not None:
            progress(msg)

    conn = sqlite3.connect(":memory:")
    apply_v6_schema(conn)
    try:
        _p(f"ingesting {len(turns)} turns")
        ingest(conn, EvalRecord(project_id, turns, []),
               embed_fn=embed_fn, judge_fn=judge_fn, config=cfg)
        correct = fabricated = attempted = 0
        stale_errors = n_contra = 0
        toks: list[int] = []
        retrieval_latencies_ms: list[float] = []
        total = len(qa_probes)
        for qi, qa in enumerate(qa_probes, 1):
            if qi == 1 or qi % 10 == 0 or qi == total:
                _p(f"question {qi}/{total}")
            if use_memory:
                import time as _time
                t0 = _time.perf_counter()
                block = build_v6_injection_block(
                    conn, project_id, query=qa.question,
                    embed_fn=embed_fn, verify_fn=verify_fn, config=cfg,
                )
                retrieval_latencies_ms.append((_time.perf_counter() - t0) * 1000.0)
                # None == read path fell back (Hard Rule 64) or nothing to inject.
                if block is None:
                    context = ""
                    toks.append(0)
                else:
                    context = block.get("block_text") or ""
                    toks.append(int(block.get("token_count", 0)))
            else:
                context = ""                       # no-memory baseline
                toks.append(0)
                retrieval_latencies_ms.append(0.0)
            answer = answer_fn(context, qa.question)
            verdict = correctness_fn(qa.question, qa.gold_answer, answer).upper()
            # "INCORRECT" contains "CORRECT" — exclude it explicitly.
            if "CORRECT" in verdict and "INCORRECT" not in verdict:
                correct += 1
            # stale-fact-error: on a contradiction probe, did the model answer with
            # the SUPERSEDED value (present) and NOT the current one (absent)?
            if qa.stale_answer:
                n_contra += 1
                al = answer.lower()
                if qa.stale_answer.lower() in al and qa.gold_answer.lower() not in al:
                    stale_errors += 1
            attempted_here = is_attempted_answer(answer)
            if attempted_here:
                attempted += 1
            # Only ask the fabrication judge when the model actually attempted a
            # substantive answer. An I-don't-know response cannot fabricate; the
            # raw fabrication_rate is kept for backward comparability but is a
            # known artifact (no_memory abstains → always 0 fab).
            if attempted_here and "FABRICATED" in fabrication_fn(answer, context).upper():
                fabricated += 1
        n_facts = count_active_memory(conn, project_id)
        n = len(qa_probes) or 1
        # latency p95 calc: sort ascending, take 95th percentile (nearest-rank).
        if retrieval_latencies_ms:
            sorted_lat = sorted(retrieval_latencies_ms)
            mean_lat = sum(sorted_lat) / len(sorted_lat)
            p95_idx = max(0, int(round(0.95 * len(sorted_lat))) - 1)
            p95_lat = sorted_lat[p95_idx]
        else:
            mean_lat = 0.0
            p95_lat = 0.0
        return QAEvalMetrics(
            n_questions=len(qa_probes),
            accuracy=round(correct / n, 4),
            fabrication_rate=round(fabricated / n, 4),
            n_active_facts=int(n_facts),
            mean_pack_tokens=round(sum(toks) / len(toks), 1) if toks else 0.0,
            attempted_count=attempted,
            conditional_fabrication=round(fabricated / max(1, attempted), 4),
            mean_retrieval_latency_ms=round(mean_lat, 2),
            p95_retrieval_latency_ms=round(p95_lat, 2),
            stale_fact_error_rate=round(stale_errors / n_contra, 4) if n_contra else 0.0,
            n_contradiction_questions=n_contra,
        )
    finally:
        conn.close()


==> anc/source_reference/swe_longitudinal_benchmark.py <==
"""Historical reference snapshot; see README for scope and unavailable dependencies."""
from __future__ import annotations

from collections.abc import Callable
from dataclasses import dataclass, field

from eval.harness import QAProbe
from memory_layer_pro.memory.config import V6Config

Benchmark = tuple[list[tuple[str, str]], list[QAProbe]]

# Tokens that would leak which value is stale vs current. If any appears in a
# turn, naive/advanced RAG could disambiguate by reading the tell rather than by
# temporal awareness — the exact benchmark-design flaw code_mutation fixed. The
# match is word-boundary-aware (see _has_tell) so "newer" trips "new" but
# "renew" does not.
_STALENESS_TELLS: tuple[str, ...] = (
    "old", "older", "new", "newer", "legacy", "deprecated", "current",
    "currently", "previous", "previously", "fixed", "buggy", "bug", "outdated",
    "former", "formerly", "obsolete", "updated", "originally", "stale",
    "no longer", "used to", "now use", "now uses", "instead of", "changed to",
    "replaced", "superseded",
)


class MarkerLeakError(ValueError):
    """Raised when a scenario's turns carry a staleness tell or differ in shape —
    i.e. the marker-free invariant is violated."""


@dataclass
class LongitudinalChange:
    """The extracted delta between the buggy and fixed commit — the output of the
    (later, GPU/LLM-backed) patch reader. ``question`` is optional; a neutral one
    is generated when absent."""
    subject: str            # what the fact is about, e.g. "default request timeout"
    state_a: str            # value at the base/buggy commit
    state_b: str            # value at the fixed commit (the current/gold value)
    question: str | None = None


@dataclass
class LongitudinalScenario:
    """A fully-assembled, marker-free longitudinal scenario + its provenance."""
    repo: str
    issue_id: str
    base_commit: str        # buggy (state-A)
    fixed_commit: str       # fixed (state-B)
    subject: str
    state_a: str
    state_b: str
    state_a_turn: str
    state_b_turn: str
    question: str
    gold_answer: str        # == state_b
    meta: dict = field(default_factory=dict)


# ── phrasing ────────────────────────────────────────────────────────────────

PhraseFn = Callable[[str, str], str]   # (subject, value) -> neutral statement


def _template_phrase(subject: str, value: str) -> str:
    """Deterministic marker-free phraser: identical shape for both states, only
    the value differs — marker-free by construction."""
    return f"The {subject} is {value}."


def _default_question(subject: str) -> str:
    """Present-tense question targeting the current state, with no stale/new tell."""
    return f"What is the {subject}?"


# ── marker-free invariant ───────────────────────────────────────────────────

def _has_tell(text: str) -> str | None:
    """Return the first staleness-tell token present in ``text`` (word-boundary
    aware), or None."""
    import re
    low = text.lower()
    for tell in _STALENESS_TELLS:
        if re.search(rf"(?<![a-z]){re.escape(tell)}(?![a-z])", low):
            return tell
    return None


def assert_marker_free(scenario: LongitudinalScenario) -> None:
    """Enforce the benchmark's core invariant (raises MarkerLeakError otherwise):

      1. neither turn contains a staleness tell;
      2. the two turns are identical in SHAPE — state_b_turn is exactly
         state_a_turn with state_a replaced by state_b (the only difference is
         the changed value);
      3. the gold answer is state_b and actually appears in the state-B turn.
    """
    for turn in (scenario.state_a_turn, scenario.state_b_turn):
        tell = _has_tell(turn)
        if tell is not None:
            raise MarkerLeakError(
                f"staleness tell {tell!r} in turn: {turn!r} (issue {scenario.issue_id})")
    expected_b = scenario.state_a_turn.replace(scenario.state_a, scenario.state_b, 1)
    if scenario.state_b_turn != expected_b:
        raise MarkerLeakError(
            "state-A and state-B turns differ by more than the changed value "
            f"(shape tell): {scenario.state_a_turn!r} vs {scenario.state_b_turn!r}")
    if scenario.gold_answer != scenario.state_b:
        raise MarkerLeakError("gold_answer must equal state_b (the current value)")
    if scenario.state_b not in scenario.state_b_turn:
        raise MarkerLeakError("state_b value not present in the state-B turn")


# ── scenario construction ───────────────────────────────────────────────────

def make_scenario(
    *, repo: str, issue_id: str, base_commit: str, fixed_commit: str,
    change: LongitudinalChange, phrase_fn: PhraseFn = _template_phrase,
    meta: dict | None = None,
) -> LongitudinalScenario:
    """Assemble (and validate) one marker-free scenario from an extracted change.

    Raises MarkerLeakError if the phrased turns can't satisfy the invariant —
    callers building from raw data should skip such scenarios rather than emit a
    leaky one (see scenarios_from_raw)."""
    a_turn = phrase_fn(change.subject, change.state_a)
    b_turn = phrase_fn(change.subject, change.state_b)
    scenario = LongitudinalScenario(
        repo=repo, issue_id=issue_id, base_commit=base_commit, fixed_commit=fixed_commit,
        subject=change.subject, state_a=change.state_a, state_b=change.state_b,
        state_a_turn=a_turn, state_b_turn=b_turn,
        question=change.question or _default_question(change.subject),
        gold_answer=change.state_b, meta=meta or {},
    )
    assert_marker_free(scenario)
    return scenario


# Raw SWE-bench record -> change. The real implementation reads the patch +
# problem statement (GPU/LLM); injected so the assembly below is testable now.
ExtractFn = Callable[[dict], LongitudinalChange | None]


def scenarios_from_raw(
    raw_records: list[dict], *, extract_fn: ExtractFn,
    phrase_fn: PhraseFn = _template_phrase,
) -> list[LongitudinalScenario]:
    """Map raw SWE-bench-style records → validated scenarios. Records whose
    change can't be extracted, or can't be phrased marker-free, are SKIPPED
    (never emitted leaky). ``extract_fn`` is the GPU/LLM patch reader, wired in
    the later session; here it's injected so the pipeline is testable with
    deterministic fakes."""
    out: list[LongitudinalScenario] = []
    for rec in raw_records:
        change = extract_fn(rec)
        if change is None:
            continue
        issue_id = str(rec.get("instance_id", rec.get("id", "?")))
        fixed = rec.get("fixed_commit", rec.get("environment_setup_commit", ""))
        try:
            out.append(make_scenario(
                repo=rec.get("repo", "?"), issue_id=issue_id,
                base_commit=rec.get("base_commit", ""), fixed_commit=fixed,
                change=change, phrase_fn=phrase_fn, meta={"source": "swe_raw"}))
        except MarkerLeakError:
            continue        # skip rather than leak a tell
    return out


# ── benchmark assembly ──────────────────────────────────────────────────────

def swe_longitudinal_benchmark(scenarios: list[LongitudinalScenario]) -> Benchmark:
    """(turns, probes) in code_mutation's shape: ALL state-A turns first, ALL
    state-B turns second (so each state-B turn hits the gate as a contradiction
    against an already-active state-A fact), probes ask the CURRENT value.

    Every scenario is re-validated marker-free here — assembly never trusts an
    unvalidated scenario."""
    for s in scenarios:
        assert_marker_free(s)
    state_a_turns = [("user", s.state_a_turn) for s in scenarios]
    state_b_turns = [("user", s.state_b_turn) for s in scenarios]
    probes = [QAProbe(s.question, s.gold_answer) for s in scenarios]
    return state_a_turns + state_b_turns, probes


# ── hand-authored example scenarios (deterministic; exercise the harness) ────
# Framed as derived-from-issue-history deltas. These let the benchmark run end
# to end with no dataset, and double as marker-free regression fixtures. The
# real run substitutes scenarios_from_raw(swe_bench_lite, extract_fn=...).

EXAMPLE_CHANGES: list[tuple[str, str, str, str, LongitudinalChange]] = [
    ("psf/requests", "req-6028", "a1b2c3d", "d4e5f6a",
     LongitudinalChange("default connect timeout in seconds", "5", "10",
                        "What is the default connect timeout in seconds?")),
    ("pallets/flask", "flask-5210", "0011223", "3344556",
     LongitudinalChange("default JSON mimetype", "text/json", "application/json",
                        "What is the default JSON mimetype?")),
    ("django/django", "dj-17001", "aabbccd", "eeff001",
     LongitudinalChange("name of the user-lookup helper", "get_user_by_natural_key",
                        "get_user", "What helper looks up a user by natural key?")),
]


def example_scenarios() -> list[LongitudinalScenario]:
    return [make_scenario(repo=r, issue_id=i, base_commit=b, fixed_commit=f, change=c)
            for (r, i, b, f, c) in EXAMPLE_CHANGES]


# ── temporal-health instrumentation (Owner directive: the benchmark must TEST
#    deterministic supersession + bounded growth, not just answer accuracy) ────

@dataclass
class TemporalHealth:
    """What the longitudinal benchmark measures about the temporal MECHANISM.

    The accuracy number alone can't tell you *why* an answer was right. These
    metrics interrogate the assertion ledger directly after ingest:

    * bounded_growth_ratio — active assertions / scenarios. 1.0 means every
      contradiction pair collapsed to a single active row (the bounded-growth
      thesis); 2.0 means nothing superseded (memory grew with every turn).
    * supersession_correctness — fraction of pairs whose surviving active
      assertion carries the CURRENT (state_b) value. 1.0 = deterministic
      supersession kept the right value every time.
    * stale_survivors — active assertions still carrying a state_a value; must
      be 0. A non-zero count means a stale fact would leak into a pack.
    """
    n_scenarios: int
    active_assertions: int
    bounded_growth_ratio: float
    supersession_correct: int
    supersession_correctness: float
    stale_survivors: int


def measure_temporal_health(
    scenarios: list[LongitudinalScenario], *,
    embed_fn, triple_fn, config: V6Config | None = None,
) -> TemporalHealth:
    """Ingest the benchmark through the REAL gate (assertions_on) and inspect the
    assertion ledger — does each marker-free contradiction pair deterministically
    collapse to one active assertion holding the current value?

    Deterministic by construction: the gate's triple path supersedes on matching
    (subject_norm, relation_norm) with a different object — no cosine, no LLM
    judgement — so this measures the mechanism, not the embedding. Local only
    (fresh in-memory store); HC-1."""
    import sqlite3

    from eval.harness import EvalRecord, ingest
    from memory_layer_pro.memory.schema import apply_v6_schema

    cfg = config or V6Config()
    cfg.assertions_on = True                 # the layer under test
    turns, _ = swe_longitudinal_benchmark(scenarios)   # re-validates marker-free
    conn = sqlite3.connect(":memory:")
    apply_v6_schema(conn)
    try:
        # judge_fn doubles as the triple extractor when assertions_on (harness.ingest)
        ingest(conn, EvalRecord("swe_health", turns, []),
               embed_fn=embed_fn, judge_fn=triple_fn, config=cfg)
        active_objs = [r[0] for r in conn.execute(
            "SELECT object FROM assertions WHERE project_id = ? AND status = 'active'",
            ("swe_health",)).fetchall()]
    finally:
        conn.close()

    current = {s.state_b for s in scenarios}
    stale = {s.state_a for s in scenarios}
    correct = sum(1 for o in active_objs if o in current)
    survivors = sum(1 for o in active_objs if o in stale)
    n = len(scenarios) or 1
    return TemporalHealth(
        n_scenarios=len(scenarios),
        active_assertions=len(active_objs),
        bounded_growth_ratio=round(len(active_objs) / n, 4),
        supersession_correct=correct,
        supersession_correctness=round(correct / n, 4),
        stale_survivors=survivors,
    )


==> anc/source_reference/synth_logic_change.py <==
"""Historical reference snapshot; see README for scope and unavailable dependencies."""
from __future__ import annotations

import random
from dataclasses import dataclass


@dataclass
class LogicChangeScenario:
    func: str
    cached_summary: str   # STALE description of the old behaviour
    current_code: str     # CURRENT code (new behaviour)
    question: str
    gold: str             # the current answer
    stale: str            # the old (superseded) answer

# (function, variable, high-label, low-label) for threshold-style behaviour changes
_THRESH = [
    ("classify", "x", "high", "low"), ("bucket", "n", "big", "small"),
    ("rank", "score", "top", "rest"), ("grade", "pts", "pass", "fail"),
    ("tier", "amount", "gold", "basic"), ("level", "load", "critical", "normal"),
    ("flag", "age", "senior", "junior"), ("band", "rate", "premium", "standard"),
]
# (op-symbol, current-verb, stale-symbol, stale-verb) for operator behaviour changes
_OPS = [
    ("*", "multiplies", "+", "adds"), ("+", "adds", "-", "subtracts"),
    ("-", "subtracts", "*", "multiplies"), ("//", "integer-divides", "*", "multiplies"),
]


def generate(n: int = 40, seed: int = 0) -> list[LogicChangeScenario]:
    rng = random.Random(seed)
    out: list[LogicChangeScenario] = []
    for i in range(n):
        if i % 2 == 0:                                   # threshold-change scenario
            func, var, hi, lo = _THRESH[i // 2 % len(_THRESH)]
            func = f"{func}{i}"                           # unique name → no cross-scenario collision
            t_old, t_new = rng.sample([10, 25, 50, 100, 250, 500, 1000, 2000], 2)
            cached = (f"The function `{func}` labels {var} as '{hi}' when {var} exceeds "
                      f"{t_old}; otherwise '{lo}'.")
            code = f"def {func}({var}):\n    return '{hi}' if {var} > {t_new} else '{lo}'"
            q = f"In the current code, above what value of {var} does {func} return '{hi}'?"
            out.append(LogicChangeScenario(func, cached, code, q, str(t_new), str(t_old)))
        else:                                            # operator-change scenario
            op, verb, op_old, verb_old = _OPS[i // 2 % len(_OPS)]
            func = f"combine{i}"
            cached = f"The function `{func}` {verb_old} a and b and returns the result."
            code = f"def {func}(a, b):\n    return a {op} b"
            q = f"In the current code, what operation does {func} apply to a and b?"
            out.append(LogicChangeScenario(func, cached, code, q, verb, verb_old))
    return out


if __name__ == "__main__":
    for s in generate(6, seed=0):
        print(f"{s.func}: gold={s.gold!r} stale={s.stale!r}\n  cached: {s.cached_summary}\n"
              f"  code:   {s.current_code!r}\n  Q: {s.question}")


==> anc/verify.py <==
"""Offline consistency check. No model calls, network access, or source mutations."""
from pathlib import Path
import collections
import csv
import hashlib
import json
import random
import re
from policy_contract import policy_checks

ROOT = Path(__file__).resolve().parent


def read(name):
    return json.loads((ROOT / name).read_text(encoding="utf-8"))


def sha(p):
    return hashlib.sha256(p.read_bytes()).hexdigest()


def csvrows(name):
    with (ROOT / name).open(encoding="utf-8", newline="") as f:
        return list(csv.DictReader(f))


def verify():
    manifest = read("MANIFEST.json")["files"]
    present = {p.relative_to(ROOT).as_posix() for p in ROOT.rglob("*")
               if p.is_file() and "__pycache__" not in p.parts and p.name != "MANIFEST.json"}
    assert present == set(manifest), "Unexpected or missing package file"
    for name, expected in manifest.items():
        p = ROOT / name
        assert sha(p) == expected["sha256"] and p.stat().st_size == expected["bytes"], name

    population = read("data/population.json")
    scenarios = read("data/scenarios.json")
    accepted = {r["issue_id"] for r in scenarios}
    all_ids = {r["id"] for r in population}
    assert len(population) == len(all_ids) == 707
    assert len(scenarios) == len(accepted) == 130
    assert accepted < all_ids
    assert {r["id"] for r in population if r["accepted"]} == accepted
    assert all(s["state_a"] != s["state_b"] and s["gold_answer"] == s["state_b"] for s in scenarios)
    labels = read("data/taxonomy_labels.json")
    assert set(labels) == all_ids - accepted and len(labels) == 577
    counts = dict(collections.Counter(labels.values()))
    assert counts == {"value-change": 6, "identity-rename": 1, "structural-refactor": 109,
                      "logic-control-flow": 405, "other": 56}
    audit = read("data/annotation_pairs.json")
    assert len(audit) == len({x["id"] for x in audit}) == 82
    assert all(labels[x["id"]] == x["model"] for x in audit)
    by_cat = {}
    for key, lab in labels.items():
        by_cat.setdefault(lab, []).append(key)
    rng = random.Random(0)
    selected = []
    for lab, ids in sorted(by_cat.items()):
        rng.shuffle(ids)
        selected.extend(ids[:25])
    rng.shuffle(selected)
    assert selected == [x["id"] for x in audit], "Audit sampling order differs"
    agreement = sum(x["model"] == x["author"] for x in audit)
    assert agreement == 32
    am = collections.Counter(x["model"] for x in audit)
    ah = collections.Counter(x["author"] for x in audit)
    expected_agreement = sum(am[k] * ah[k] for k in set(am) | set(ah)) / 82**2
    kappa = (agreement / 82 - expected_agreement) / (1 - expected_agreement)
    assert round(kappa, 3) == .144
    coverage = read("data/coverage_checkpoint.json")
    assert (coverage["applied"], coverage["recovered"]) == (576, 38)
    assert sum(coverage["applied_by_repo"].values()) == 576
    assert sum(coverage["recovered_by_repo"].values()) == 38
    assert coverage["repos_failed"] == []
    assert coverage["kinds"] == {"arity": 41, "params": 49, "return_type": 9, "value": 7}

    cohorts = csvrows("data/recency_results.csv")
    assert len(cohorts) == 9
    sources = {n: (ROOT / "results" / n).read_text(encoding="utf-8") for n in
               ["ordinary.txt", "reread.txt", "guard.txt", "history.txt", "logic.txt"]}
    mapping = {"Naive RAG": "naive_rag", "Advanced RAG": "advanced_rag",
               "Global recency sort": "recency_rag", "LLM recency reranker": "recency_rerank",
               "Temporal ledger": "temporal_v6", "Temporal ledger guard off": "temporal_v6",
               "Temporal ledger guard on": "temporal_v6"}
    for r in cohorts:
        assert int(r["n"]) == 130
        file = "ordinary.txt" if r["cohort"] == "plain" else (
            "guard.txt" if r["condition"].endswith("guard on") else "reread.txt")
        text = sources[file]
        row = re.search(r"^\s*" + mapping[r["condition"]] + r"\s+(\d\.\d{3})\s+(\d+)\s+(\d+)", text, re.M)
        assert row and row[1] == r["accuracy"] and int(row[2]) == int(r["attempted"])
        head = next(line for line in text.splitlines() if line.startswith("| benchmark |"))
        names = [x.strip() for x in head.split("|")[2:-1]]
        line = next(line for line in text.splitlines() if line.startswith("| swe_"))
        vals = [x.strip() for x in line.split("|")[2:-1]]
        assert vals[names.index(mapping[r["condition"]])] == r["stale_error"]
    mechanisms = csvrows("data/mechanism_results.csv")
    assert len(mechanisms) == 5
    names = {"Stale summary only": "stale_only", "Current source only": "raw_only",
             "Current source plus warning": "warn_raw", "Active value only": "active_only",
             "Active plus retired history": "with_history"}
    for r in mechanisms:
        text = sources["logic.txt" if r["study"] == "logic" else "history.txt"]
        row = re.search(r"^\s*" + names[r["condition"]] + r"\s+(\d\.\d{3})\s+(\d\.\d{3})", text, re.M)
        assert row and (row[1], row[2]) == (r["accuracy"], r["stale_error"])
        assert int(r["n"]) == (40 if r["study"] == "logic" else 130)

    figures = read("data/figure_values.json")
    assert figures == [dict(condition=x["condition"], accuracy=x["accuracy"], stale_error=x["stale_error"])
                       for x in cohorts if x["cohort"] == "reread"]
    logic = read("data/logic_scenarios.json")
    assert len(logic) == 40 and len({x["func"] for x in logic}) == 40
    assert sum(x["func"].startswith("combine") for x in logic) == 20
    specification = policy_checks()
    print(json.dumps({"status": "PASS", "source_population": 707, "accepted": 130, "declined": 577,
                      "audit_n": 82, "agreements": agreement, "kappa": kappa,
                      "candidate_covered": [38, 576], "combined_candidate_fraction": 168/707,
                      "verified_recency_rows": len(cohorts), "verified_consumer_rows": len(mechanisms),
                      "policy_specification": specification, "independent_regrading": False}, indent=2))


if __name__ == "__main__":
    verify()

